Computing data for Levin-Wen with defects

We demonstrate how to do many computations for non-chiral topological phases with defects. These defects may be 1-dimensional domain walls or 0-dimensional point defects. Using $\operatorname{Vec}(S_3)$ as a guiding example, we demonstrate how domain wall fusion and associators can be computed using generalized tube algebra techniques. These domain walls can be both between distinct or identical phases. Additionally, we show how to compute all possible point defects, and the fusion and associator data of these. Worked examples, tabulated data and Mathematica code are provided.

==> anc/AWdecomposition.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125728,       2562]
NotebookOptionsPosition[    121340,       2478]
NotebookOutlinePosition[    121903,       2499]
CellTagsIndexPosition[    121860,       2496]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "implements", " ", "a", " ", "function", 
     " ", "computeAWdecomposition"}], ",", " ", "\n", 
    RowBox[{
     RowBox[{"which", " ", "decomposes", " ", "small", " ", "semi"}], "-", 
     RowBox[{
     "simple", " ", "algebras", " ", "into", " ", "a", " ", "product", " ", 
      "of", " ", "matrix", " ", "algebras"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "represent", " ", "algebras", " ", "as", " ", 
     RowBox[{
      RowBox[{"algebra", "[", 
       RowBox[{"c", ",", "u"}], "]"}], ".", "\[IndentingNewLine]", "c"}], " ",
      "is", " ", "the", " ", "multiplication", " ", 
     RowBox[{"tensor", ":", " ", 
      RowBox[{"if", " ", 
       SubscriptBox["b", "i"], " ", "is", " ", "a", " ", "basis"}]}]}], ",", 
    " ", "\n", 
    RowBox[{
     RowBox[{"then", " ", "we", " ", "have", " ", 
      SubscriptBox["b", "i"], 
      SubscriptBox["b", "j"]}], " ", "=", " ", 
     RowBox[{"\[Sum]", " ", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["b", "k"], ".", " ", "u"}], " ", "is", " ", "the", " ", 
       "algebra", " ", 
       RowBox[{"unit", "."}]}]}]}]}], "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722282079819368*^9, 3.722282191226812*^9}, {
  3.722289540237808*^9, 3.7222895406241913`*^9}, {3.722560616409752*^9, 
  3.7225606199592667`*^9}, {3.7630853699437723`*^9, 3.763085408899517*^9}, {
  3.763090466219295*^9, 3.763090470403702*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b981bba4-cc35-4a7f-b246-05d4073d6015"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"tweaking", " ", "zeroth", " ", "powers"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Unprotect", "[", "MatrixPower", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{"m_", "?", "SquareMatrixQ"}], ",", "0"}], "]"}], ":=", 
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "m", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Protect", "[", "MatrixPower", "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7576892806600513`*^9, 3.757689338553461*^9}, {
   3.7576893809171953`*^9, 3.757689546479023*^9}, {3.757689582094934*^9, 
   3.757689624420115*^9}, {3.757689744204755*^9, 3.7576898991315403`*^9}, {
   3.757689971871065*^9, 3.757689973132434*^9}, {3.757690305463324*^9, 
   3.757690398629727*^9}, {3.75769059106439*^9, 3.757690609801848*^9}, 
   3.757691634179688*^9, 3.7576919581652527`*^9, {3.7576920404070683`*^9, 
   3.7576920959101543`*^9}, {3.757692313528006*^9, 3.757692402783779*^9}, {
   3.7576924661787453`*^9, 3.757692526646346*^9}, {3.7576928279614964`*^9, 
   3.757692833197542*^9}, 3.757693450410925*^9, {3.7576936312417994`*^9, 
   3.757693632808961*^9}, {3.757699876758851*^9, 3.757699880384639*^9}, {
   3.757704778605607*^9, 3.757704805062312*^9}, 3.757706355120776*^9, {
   3.757706733770026*^9, 3.757706734975491*^9}, 3.757707011802361*^9, {
   3.757763461681107*^9, 3.757763462928866*^9}, {3.757764282956456*^9, 
   3.757764331085041*^9}, {3.7577643836212606`*^9, 3.757764415349999*^9}, {
   3.757764456791003*^9, 3.757764498697948*^9}, {3.757764535240329*^9, 
   3.7577647783910522`*^9}, {3.7577648139686537`*^9, 3.757764859619772*^9}, {
   3.757764891821108*^9, 3.7577650709835*^9}, {3.757765183134695*^9, 
   3.7577652985361223`*^9}, {3.757765334376382*^9, 3.757765352032097*^9}, {
   3.757765401160077*^9, 3.7577654224378357`*^9}, {3.7577654972771606`*^9, 
   3.757765950750516*^9}, {3.757766091003769*^9, 3.757766299498741*^9}, {
   3.757766385838005*^9, 3.757766468293192*^9}, {3.757766504171486*^9, 
   3.757766565445691*^9}, {3.757766605027383*^9, 3.757766695611706*^9}, {
   3.757766745515658*^9, 3.757766785701185*^9}, {3.7577668221269817`*^9, 
   3.757767437890683*^9}, {3.757767514842217*^9, 3.75776755031072*^9}, {
   3.757767620421303*^9, 3.757767709935584*^9}, {3.757768152192835*^9, 
   3.757768156354426*^9}, {3.757768318602207*^9, 3.7577684613593388`*^9}, {
   3.757768503182357*^9, 3.757768714063285*^9}, {3.757768772335754*^9, 
   3.75776921581961*^9}, {3.7577693738296423`*^9, 3.757769409760358*^9}, {
   3.757769548135415*^9, 3.757769577020886*^9}, {3.757769618412932*^9, 
   3.7577696541477137`*^9}, {3.757769699834166*^9, 3.757770115095974*^9}, {
   3.757770152085499*^9, 3.757770715003277*^9}, {3.757770797426564*^9, 
   3.757770976000753*^9}, {3.7577710292698812`*^9, 3.757771068849354*^9}, {
   3.757771099511697*^9, 3.7577711262389402`*^9}, {3.757771169732676*^9, 
   3.7577713630451593`*^9}, {3.757771489300218*^9, 3.7577716241814327`*^9}, {
   3.757771672652833*^9, 3.7577716779168177`*^9}, {3.757771764380571*^9, 
   3.7577722616580887`*^9}, {3.757772333441448*^9, 3.757772492563878*^9}, {
   3.757772541457985*^9, 3.757772667658053*^9}, {3.757772699221252*^9, 
   3.7577727740200777`*^9}, {3.757772934685567*^9, 3.757773000859633*^9}, {
   3.757773056242137*^9, 3.757773349485504*^9}, 3.75777340371313*^9, {
   3.757773452113407*^9, 3.757773534341427*^9}, {3.757773576499291*^9, 
   3.7577736509223537`*^9}, {3.757773682563383*^9, 3.7577738068984823`*^9}, {
   3.7577738485239687`*^9, 3.757773855747011*^9}, {3.75777388593112*^9, 
   3.7577742003830442`*^9}, {3.7577743521193743`*^9, 3.757774615840075*^9}, {
   3.757774647015122*^9, 3.757774735885257*^9}, {3.757774821431889*^9, 
   3.757774905241691*^9}, {3.7577749904269114`*^9, 3.757774996638072*^9}, {
   3.757775029212281*^9, 3.757775034133503*^9}, {3.757775097579*^9, 
   3.757775200874874*^9}, {3.757775241726857*^9, 3.757775265422964*^9}, {
   3.7577752975925217`*^9, 3.757775302447433*^9}, {3.757775343528105*^9, 
   3.75777543956826*^9}, {3.757775497447084*^9, 3.7577757683662443`*^9}, {
   3.757775839622764*^9, 3.757775871582458*^9}, {3.757775951137364*^9, 
   3.7577759678549833`*^9}, {3.757776001349287*^9, 3.757776078258212*^9}, {
   3.757776181340725*^9, 3.757776314128703*^9}, {3.757776350989766*^9, 
   3.757776522294991*^9}, 3.757776566597713*^9, {3.757776618618094*^9, 
   3.757776781252235*^9}, {3.757776811450507*^9, 3.7577768913481083`*^9}, {
   3.757776925981439*^9, 3.757776984224152*^9}, {3.7577770501969347`*^9, 
   3.757777077840537*^9}, {3.757777123611517*^9, 3.757777128128594*^9}, {
   3.757780131300761*^9, 3.75778015975602*^9}, {3.757780213523862*^9, 
   3.757780224413965*^9}, {3.7577802648388567`*^9, 3.757780266093815*^9}, {
   3.757780408625996*^9, 3.7577805027270613`*^9}, 3.7577805442868977`*^9, {
   3.757780580365406*^9, 3.757780600942905*^9}, {3.7577806723439827`*^9, 
   3.757780686759491*^9}, {3.75778073761685*^9, 3.757780737968368*^9}, {
   3.75778077653689*^9, 3.7577808123847446`*^9}, {3.757780877825905*^9, 
   3.757780900298194*^9}, {3.7577809567226543`*^9, 3.7577811450276623`*^9}, {
   3.757781195226859*^9, 3.757781207044506*^9}, {3.757781346298098*^9, 
   3.75778151545231*^9}, {3.757781555281172*^9, 3.757781716708158*^9}, {
   3.757781872728827*^9, 3.757781876184808*^9}, {3.757781911238439*^9, 
   3.757781968254467*^9}, {3.757782036863755*^9, 3.757782046006947*^9}, {
   3.757782379011114*^9, 3.757782379437483*^9}, {3.75778244232547*^9, 
   3.757782442852021*^9}, {3.7577824742203074`*^9, 3.7577825285958767`*^9}, {
   3.7577825779804792`*^9, 3.757782590612356*^9}, {3.757782771684712*^9, 
   3.757782978602099*^9}, {3.757783019214857*^9, 3.7577830728651533`*^9}, {
   3.757783126707597*^9, 3.757783341512083*^9}, {3.7577834450845737`*^9, 
   3.7577835375503407`*^9}, {3.757783614935999*^9, 3.757783799365839*^9}, {
   3.757783848950922*^9, 3.757783862379805*^9}, {3.7577840881053534`*^9, 
   3.7577841380549097`*^9}, {3.7577841722246227`*^9, 3.7577842609245863`*^9}, 
   3.7577843960138617`*^9, {3.757786461580665*^9, 3.757786933965083*^9}, {
   3.757786997942204*^9, 3.757787307988611*^9}, {3.7577873516363897`*^9, 
   3.757787458532873*^9}, {3.757787508679666*^9, 3.7577877218064632`*^9}, {
   3.757787774093608*^9, 3.757787911262082*^9}, {3.757788032870446*^9, 
   3.7577882131826572`*^9}, {3.75778829061756*^9, 3.757788336135592*^9}, {
   3.757788646290728*^9, 3.757788756854495*^9}, {3.7577889281401863`*^9, 
   3.757789010361638*^9}, {3.757789121173964*^9, 3.757789445285089*^9}, {
   3.757789486441729*^9, 3.757789674141366*^9}, {3.7577897237143183`*^9, 
   3.757789764152019*^9}, {3.757790044912611*^9, 3.757790201355856*^9}, {
   3.757790285036812*^9, 3.7577903453830757`*^9}, {3.7577905043209133`*^9, 
   3.7577908400068398`*^9}, {3.7577909060973063`*^9, 3.75779103641495*^9}, 
   3.75779111382055*^9, {3.757791149971807*^9, 3.757791151344112*^9}, {
   3.757791184956786*^9, 3.757791309953898*^9}, {3.757791342094472*^9, 
   3.757791408812072*^9}, {3.757791456937934*^9, 3.757791487577037*^9}, {
   3.757791521022008*^9, 3.757791658285027*^9}, {3.7577917141154623`*^9, 
   3.757791722741489*^9}, {3.7577917554207497`*^9, 3.757791769844549*^9}, {
   3.757791813635536*^9, 3.757791833762582*^9}, {3.757791875702158*^9, 
   3.7577918961022053`*^9}, {3.757792076862006*^9, 3.7577922679359007`*^9}, {
   3.757792310135318*^9, 3.757792515277418*^9}, {3.757792596270904*^9, 
   3.757792701123848*^9}, {3.757792751783835*^9, 3.757792930272956*^9}, {
   3.757793130345478*^9, 3.757793136872788*^9}, {3.7577931752818623`*^9, 
   3.7577932227907467`*^9}, {3.757793282467367*^9, 3.75779329290557*^9}, {
   3.7577933684772663`*^9, 3.757793402646811*^9}, {3.757793480688147*^9, 
   3.7577936228552303`*^9}, 3.757795548501479*^9, {3.7577957124425697`*^9, 
   3.757795721432642*^9}, {3.757796005246434*^9, 3.7577960054268103`*^9}, {
   3.757796064157299*^9, 3.757796143108176*^9}, 3.757848954087914*^9, {
   3.757851009168571*^9, 3.7578510560467787`*^9}, {3.757851122218019*^9, 
   3.757851153359779*^9}, {3.757851733489812*^9, 3.7578517690422087`*^9}, {
   3.757851804896591*^9, 3.757851830081231*^9}, {3.757851936805438*^9, 
   3.757851971711021*^9}, {3.75785773935227*^9, 3.7578577616004753`*^9}, {
   3.757857874628929*^9, 3.757857874953558*^9}, {3.7578636304410887`*^9, 
   3.7578636366887703`*^9}, {3.7578749014663963`*^9, 3.757874908461532*^9}, {
   3.7578749420710993`*^9, 3.757874955842297*^9}, {3.757875010561976*^9, 
   3.7578752897240143`*^9}, {3.757875390051694*^9, 3.7578754613534117`*^9}, {
   3.7578754968649693`*^9, 3.757875498635208*^9}, {3.757875919200802*^9, 
   3.7578759229064074`*^9}, {3.7578760807042637`*^9, 
   3.7578760859301357`*^9}, {3.75787612820218*^9, 3.757876191642071*^9}, {
   3.757876222772036*^9, 3.757876224346545*^9}, {3.757876439893137*^9, 
   3.757876441724659*^9}, {3.75787648303752*^9, 3.757876514380937*^9}, {
   3.757876574133915*^9, 3.757876586844894*^9}, {3.757876747006197*^9, 
   3.7578768632222*^9}, 3.7578771600873137`*^9, {3.7578772170667877`*^9, 
   3.757877218458774*^9}, 3.757877313740877*^9, {3.7578774786990843`*^9, 
   3.75787749671595*^9}, {3.757877659878183*^9, 3.757877815870612*^9}, {
   3.7578778475145817`*^9, 3.75787795632712*^9}, {3.757878009189966*^9, 
   3.757878011398543*^9}, {3.757878043487537*^9, 3.7578780794947777`*^9}, {
   3.757878219822392*^9, 3.7578786256652927`*^9}, {3.757878735116535*^9, 
   3.757878794528225*^9}, {3.757878833767561*^9, 3.757878868437305*^9}, 
   3.757879007879643*^9, {3.757935201002903*^9, 3.7579352156241302`*^9}, {
   3.757935317330955*^9, 3.757935320440974*^9}, {3.7579353626878*^9, 
   3.757935369821817*^9}, {3.7579354005976143`*^9, 3.757935411784761*^9}, {
   3.757935738406474*^9, 3.7579357455285063`*^9}, {3.757935815490439*^9, 
   3.757935818309914*^9}, {3.757935950766712*^9, 3.757935954335239*^9}, {
   3.757936061496326*^9, 3.757936113225073*^9}, {3.757936235601121*^9, 
   3.757936417907915*^9}, {3.7579364511046753`*^9, 3.757936482429554*^9}, {
   3.757936524457926*^9, 3.7579365436061*^9}, {3.757936613520677*^9, 
   3.757936616117379*^9}, {3.75793667753258*^9, 3.757936681254415*^9}, {
   3.757936793540996*^9, 3.757936796473135*^9}, {3.757936849105927*^9, 
   3.757936884276904*^9}, {3.757936922628744*^9, 3.757936933869248*^9}, {
   3.757936974775537*^9, 3.7579369777138863`*^9}, {3.7579370182778788`*^9, 
   3.757937067755001*^9}, {3.757937109818139*^9, 3.75793712195814*^9}, {
   3.757937152274366*^9, 3.757937180918346*^9}, {3.757937263290515*^9, 
   3.757937263690481*^9}, {3.7579372958643427`*^9, 3.75793733454206*^9}, {
   3.757937415589004*^9, 3.7579374258366337`*^9}, {3.757937458811892*^9, 
   3.75793748385128*^9}, {3.757937531991889*^9, 3.7579375562332163`*^9}, {
   3.7579376576643343`*^9, 3.757937694184758*^9}, {3.757937753381501*^9, 
   3.7579378571932507`*^9}, {3.757937887437767*^9, 3.757937933476798*^9}, {
   3.757938014322589*^9, 3.7579380470572844`*^9}, {3.757938082215583*^9, 
   3.75793834159905*^9}, {3.757938374256494*^9, 3.757938396833963*^9}, {
   3.757938443577178*^9, 3.757938811404339*^9}, 3.757939107969057*^9, {
   3.758227981431847*^9, 3.7582279842416477`*^9}, {3.758288112652321*^9, 
   3.758288135251449*^9}, {3.758288204193879*^9, 3.75828820759332*^9}, {
   3.758555813835507*^9, 3.758555825063455*^9}, {3.75907220162895*^9, 
   3.759072209334931*^9}, {3.759072746268265*^9, 3.759072752008256*^9}, {
   3.759605879073172*^9, 3.759605881752824*^9}, {3.759605961955008*^9, 
   3.759606150754002*^9}, 3.759606198852624*^9, 3.7596062990771427`*^9, {
   3.759606350555387*^9, 3.759606377818842*^9}, {3.7596064501080093`*^9, 
   3.759606467411516*^9}, {3.759606576356104*^9, 3.759606586771956*^9}, {
   3.7596067240619497`*^9, 3.759606745980302*^9}, {3.7596068218051033`*^9, 
   3.759606827290482*^9}, {3.759606918095129*^9, 3.7596069203025103`*^9}, {
   3.759607063760496*^9, 3.759607066342949*^9}, {3.759607189911153*^9, 
   3.759607192343029*^9}, {3.7596076373847513`*^9, 3.75960763904862*^9}, 
   3.7596076882955933`*^9, {3.759607986703309*^9, 3.759607990764151*^9}, {
   3.759608085227234*^9, 3.759608116098835*^9}, 3.759608299996389*^9, 
   3.759608448661129*^9, {3.759608502488923*^9, 3.7596085188193197`*^9}, 
   3.759608586177409*^9, {3.759608869036522*^9, 3.759608913468804*^9}, {
   3.7596089677640553`*^9, 3.759608984940013*^9}, {3.759609030476039*^9, 
   3.759609036412363*^9}, {3.7596090805402327`*^9, 3.759609102671194*^9}, {
   3.7596091408906183`*^9, 3.759609163952642*^9}, {3.75960941126952*^9, 
   3.759609525814576*^9}, {3.759609681116407*^9, 3.7596096879256477`*^9}, {
   3.759609912034398*^9, 3.7596099175305023`*^9}, 3.759609966866755*^9, {
   3.759610078889673*^9, 3.75961016562164*^9}, {3.759610748066931*^9, 
   3.759610763268174*^9}, {3.75961081107031*^9, 3.759610840423175*^9}, {
   3.759610872079516*^9, 3.75961089363258*^9}, {3.759610935016556*^9, 
   3.759610936340639*^9}, {3.759610970932509*^9, 3.7596109739483747`*^9}, {
   3.7596110276255407`*^9, 3.7596111032835703`*^9}, {3.75961205756852*^9, 
   3.759612060859993*^9}, 3.759612132487425*^9, {3.759613809045508*^9, 
   3.759613812196821*^9}, {3.759614214479353*^9, 3.7596142387921343`*^9}, {
   3.7596150463791447`*^9, 3.759615050755447*^9}, {3.75961521174817*^9, 
   3.759615212963941*^9}, {3.7596155505203257`*^9, 3.759615581030589*^9}, {
   3.759616220393811*^9, 3.7596162543141317`*^9}, {3.759687070140665*^9, 
   3.759687071916355*^9}, {3.759687551710289*^9, 3.7596875558252087`*^9}, {
   3.759687685553274*^9, 3.759687689198762*^9}, {3.759687775269459*^9, 
   3.759687852229637*^9}, {3.7596878835739202`*^9, 3.759687940494656*^9}, {
   3.759688015230632*^9, 3.759688016649969*^9}, {3.759688109846964*^9, 
   3.759688113632388*^9}, {3.7596881711352367`*^9, 3.759688173639146*^9}, {
   3.7596882515113573`*^9, 3.7596883155170727`*^9}, {3.759688350153678*^9, 
   3.759688354823943*^9}, {3.759688397144006*^9, 3.75968840221602*^9}, {
   3.759688502737849*^9, 3.759688516304605*^9}, {3.7596885671689463`*^9, 
   3.759688571392736*^9}, {3.759688712930197*^9, 3.759688717314159*^9}, {
   3.759688799730322*^9, 3.759688801361353*^9}, {3.759688922753365*^9, 
   3.759688931706376*^9}, {3.759689428481575*^9, 3.759689450026505*^9}, 
   3.759689501963928*^9, {3.7596895364180107`*^9, 3.7596896216822157`*^9}, {
   3.7596897068105383`*^9, 3.759689717842506*^9}, {3.759689773701338*^9, 
   3.7596898188194427`*^9}, {3.759689901093799*^9, 3.759689918419506*^9}, {
   3.75969009233127*^9, 3.759690102507287*^9}, {3.7596911131781597`*^9, 
   3.759691141833274*^9}, {3.759691540468792*^9, 3.7596915510240593`*^9}, {
   3.759691604515686*^9, 3.759691636299759*^9}, {3.7596916826201353`*^9, 
   3.75969168933184*^9}, {3.759691872593359*^9, 3.7596918908389874`*^9}, {
   3.7596931760997553`*^9, 3.759693179010644*^9}, {3.75969321383537*^9, 
   3.759693216931409*^9}, {3.759693303795409*^9, 3.759693331340786*^9}, {
   3.759693406409834*^9, 3.7596934249836273`*^9}, {3.759693467593055*^9, 
   3.7596934687263107`*^9}, 3.75969355266713*^9, {3.759693688667177*^9, 
   3.759693695142021*^9}, {3.759693732709499*^9, 3.759693801957882*^9}, {
   3.759693868335244*^9, 3.759693917878902*^9}, {3.7596939888644123`*^9, 
   3.759694018090733*^9}, {3.759694108547373*^9, 3.759694115400051*^9}, 
   3.7596941598364077`*^9, {3.759694198979542*^9, 3.759694229423164*^9}, {
   3.759694580635462*^9, 3.759694646893812*^9}, {3.759694735209722*^9, 
   3.7596947417711277`*^9}, {3.759746487718615*^9, 3.759746510259274*^9}, {
   3.759746566307148*^9, 3.759746566608247*^9}, {3.759746630002982*^9, 
   3.759746667812409*^9}, {3.75974676635651*^9, 3.759746767305187*^9}, {
   3.759746797646001*^9, 3.759746931734927*^9}, {3.759747365617219*^9, 
   3.759747366933858*^9}, {3.759754725762553*^9, 3.7597547300339603`*^9}, {
   3.763084551839836*^9, 3.763084552601869*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"40fd1c1a-5133-47d7-b9ae-9c620f7094eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{
    "group", " ", "algebra", " ", "of", " ", "a", " ", "mathematica", " ", 
     "group", " ", "object"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"groupAlgebra", "[", "groupObject_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", 
       RowBox[{"GroupElements", "[", "groupObject", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"algebra", "[", 
      RowBox[{
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"PermutationProduct", "[", 
            RowBox[{"g1", ",", "g2"}], "]"}], ",", "g3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g2", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g3", ",", "b"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"g", ",", 
           RowBox[{"Cycles", "[", 
            RowBox[{"{", "}"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "b"}], "}"}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.763084513452919*^9, 3.7630845174242268`*^9}, {
  3.763090411600273*^9, 3.763090445285178*^9}, {3.7630906542034683`*^9, 
  3.763090665736396*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"a2d479d5-c9b0-43f7-adf2-53218fe5c6d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "drinfeld", " ", "double", " ", "of", " ", "a", " ", "finite", " ", 
    "group"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"drinfeldDouble", "[", "groupObject_", "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"GroupElements", "[", "groupObject", "]"}], ",", "2"}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"algebra", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"PermutationProduct", "[", 
             RowBox[{
              RowBox[{"g1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"InversePermutation", "[", 
               RowBox[{"g1", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], "]"}], "*", 
          "\[IndentingNewLine]", " ", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{
            RowBox[{"g0", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"g1", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "*", 
          "\[IndentingNewLine]", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{
            RowBox[{"g0", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"PermutationProduct", "[", 
             RowBox[{
              RowBox[{"g1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"g2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g2", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g0", ",", "b"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"Cycles", "[", 
            RowBox[{"{", "}"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "b"}], "}"}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.763084519960886*^9, 3.7630845350805264`*^9}, {
   3.7630895271481953`*^9, 3.763089535437546*^9}, 3.763090429786413*^9, {
   3.763090479326602*^9, 3.7630904869404097`*^9}, {3.763090697444153*^9, 
   3.763090735474381*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"afc0b294-1182-4e16-998d-89382b2b8f60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "test", " ", "if", " ", "an", " ", "algebra", " ", "is", " ", "semi"}], 
    "-", "simple"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"semisimpleQ", "[", "a_", "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ms", " ", "=", " ", 
          RowBox[{"Transpose", " ", "/@", " ", 
           RowBox[{"(", 
            RowBox[{"a", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{"m1", ".", "m2"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m1", ",", "ms"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"m2", ",", "ms"}], "}"}]}], "]"}], "]"}]}], "]"}], 
      "\[Equal]", "0"}], ",", "False", ",", "True"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722552604703389*^9, 3.722552630013894*^9}, {
   3.7225535182844667`*^9, 3.722553603711856*^9}, {3.722553652941802*^9, 
   3.722553699563162*^9}, {3.722553759849029*^9, 3.722553784888112*^9}, {
   3.722553878547345*^9, 3.722553887658557*^9}, {3.7630894408135347`*^9, 
   3.76308944374643*^9}, 3.763090742737771*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"362b8c19-23e3-4619-a061-aeccce9c9347"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"efficient", " ", "tensor", " ", "contraction"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DotAt", "[", 
    RowBox[{
     RowBox[{"T_", "?", "TensorQ"}], ",", 
     RowBox[{"U_", "?", "TensorQ"}], ",", 
     RowBox[{"m_Integer", "?", "Positive"}], ",", 
     RowBox[{"n_Integer", "?", "Positive"}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dimT", "=", 
        RowBox[{"ArrayDepth", "@", "T"}]}], ",", 
       RowBox[{"dimU", "=", 
        RowBox[{"ArrayDepth", "@", "U"}]}]}], "}"}], ",", 
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"T", ",", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"dimT", "-", "1"}], "]"}], ",", "dimT", ",", "m"}], 
          "]"}]}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"U", ",", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"2", ",", "dimU"}], "]"}], ",", "1", ",", "n"}], "]"}]}], 
        "]"}]}], "]"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7597733234130993`*^9, 3.7597733476048098`*^9}, 
   3.7597733998732967`*^9, {3.763085083100923*^9, 3.763085089071353*^9}, {
   3.763090760933453*^9, 3.763090765937291*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f235f9c4-30a8-46fc-9f9c-26913ab3dee8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "the", " ", "left", " ", "multiplication", " ", "matrix", 
    " ", "for", " ", "v"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"leftMultiplication", "[", 
    RowBox[{"a_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", 
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"DotAt", "[", 
       RowBox[{"c", ",", "v", ",", "1", ",", "1"}], "]"}], "]"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722283415755772*^9, 3.722283416189866*^9}, {
   3.722283491621937*^9, 3.7222836676980867`*^9}, {3.722283740861369*^9, 
   3.722283791872447*^9}, {3.7222838463210373`*^9, 3.722283847097176*^9}, {
   3.722285361109859*^9, 3.72228537393215*^9}, {3.7222859153747587`*^9, 
   3.7222859157009163`*^9}, {3.7222863454906397`*^9, 3.722286345565744*^9}, {
   3.7597297738170633`*^9, 3.7597298177450333`*^9}, {3.7597298540170937`*^9, 
   3.7597298540864563`*^9}, {3.759749006737342*^9, 3.759749037116955*^9}, {
   3.759749080177309*^9, 3.759749084109312*^9}, 3.759749180070898*^9, {
   3.759773491755069*^9, 3.759773509989339*^9}, {3.759780775504788*^9, 
   3.759780794006483*^9}, {3.759781354340567*^9, 3.7597813588791027`*^9}, {
   3.763085076990993*^9, 3.763085080982353*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"20104a31-7382-496b-be63-ff7bedec53d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "right", " ", "multiplication", " ", "matrix", " ", "for", 
    " ", "v"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rightMultiplication", "[", 
    RowBox[{"a_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", 
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"DotAt", "[", 
       RowBox[{"c", ",", "v", ",", "2", ",", "1"}], "]"}], "]"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722283415755772*^9, 3.722283416189866*^9}, {
  3.722283491621937*^9, 3.7222836676980867`*^9}, {3.722283740861369*^9, 
  3.722283791872447*^9}, {3.7222838463210373`*^9, 3.722283847097176*^9}, {
  3.722285361109859*^9, 3.72228537393215*^9}, {3.7222859153747587`*^9, 
  3.7222859157009163`*^9}, {3.7222863454906397`*^9, 3.722286345565744*^9}, {
  3.7597297738170633`*^9, 3.7597298177450333`*^9}, {3.7597298540170937`*^9, 
  3.7597298540864563`*^9}, {3.759749006737342*^9, 3.759749009659506*^9}, {
  3.759749099297923*^9, 3.759749117763027*^9}, {3.759773514426632*^9, 
  3.7597735330855093`*^9}, {3.759780773507522*^9, 3.75978079167096*^9}, {
  3.759781361582899*^9, 3.759781366570853*^9}, {3.7630850938366013`*^9, 
  3.763085099364711*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"81a79465-2689-49a9-bdb3-20b53ed2a8e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "multiply", " ", "two", " ", "vectors", " ", "in", " ", "algebra", " ", 
    "a"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"multiplication", "[", 
     RowBox[{"a_", ",", "v1_", ",", "v2_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"leftMultiplication", "[", 
      RowBox[{"a", ",", "v1"}], "]"}], ".", 
     RowBox[{"leftMultiplication", "[", 
      RowBox[{"a", ",", "v2"}], "]"}], ".", 
     RowBox[{"a", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"algebraDimension", "[", "a_", "]"}], ":=", " ", 
    RowBox[{"Length", "[", 
     RowBox[{"a", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722283415755772*^9, 3.722283416189866*^9}, {
  3.722283491621937*^9, 3.7222836676980867`*^9}, {3.722283740861369*^9, 
  3.722283791872447*^9}, {3.7222838463210373`*^9, 3.722283847097176*^9}, {
  3.722285361109859*^9, 3.72228537393215*^9}, {3.7222859153747587`*^9, 
  3.7222859157009163`*^9}, {3.7222863454906397`*^9, 3.722286345565744*^9}, {
  3.7597297738170633`*^9, 3.7597298177450333`*^9}, {3.7597298540170937`*^9, 
  3.7597298540864563`*^9}, {3.759749006737342*^9, 3.759749009659506*^9}, {
  3.759749099297923*^9, 3.7597491276338873`*^9}, {3.7597808709730253`*^9, 
  3.759780878849197*^9}, {3.760051555261148*^9, 3.760051579427473*^9}, {
  3.76308505556962*^9, 3.7630850653156652`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9dec6519-7e98-431f-ab35-99fa8cb17ef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "p", " ", "is", " ", "a", " ", "list", " ", "of", " ", "coefficients", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["a", "n"], ",", 
      SubscriptBox["a", 
       RowBox[{"n", "-", "1"}]], ",", "...", ",", 
      SubscriptBox["a", "1"], ",", 
      SubscriptBox["a", "o"]}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"evaluatePolynomial", "[", 
    RowBox[{"a_", ",", "p_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", " ", "=", " ", 
        RowBox[{"leftMultiplication", "[", 
         RowBox[{"a", ",", "v"}], "]"}]}], ",", 
       RowBox[{"u", "=", 
        RowBox[{"a", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"MatrixPower", "[", 
            RowBox[{"l", ",", "#"}], "]"}], "&"}], " ", "/@", " ", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "p", "]"}], "-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], ")"}], "*", "p"}], "]"}], ".", 
      "u"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722283907136897*^9, 3.722283981901951*^9}, {
  3.722284080097557*^9, 3.7222841038592157`*^9}, {3.722284266687619*^9, 
  3.7222843281728773`*^9}, {3.722284555865353*^9, 3.722284560409285*^9}, {
  3.722284711431253*^9, 3.7222847477447777`*^9}, {3.722284841245729*^9, 
  3.722284969602415*^9}, {3.722285085210836*^9, 3.722285140798304*^9}, {
  3.722285190628697*^9, 3.72228519305891*^9}, {3.722285281431078*^9, 
  3.7222852814820232`*^9}, {3.722540756044326*^9, 3.722540776557611*^9}, {
  3.7597491868511543`*^9, 3.7597492075306377`*^9}, {3.7630851047969418`*^9, 
  3.7630851078962917`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b8750e70-556c-4b5e-8173-55a90813a6f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "a", " ", "basis", " ", "for", " ", "the", " ", "center"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"centerBasis", "[", "a_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", " ", 
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "}"}], ",", " ", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Flatten", "/@", " ", 
        RowBox[{"(", 
         RowBox[{"c", " ", "-", " ", 
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"c", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}], 
       "]"}], "]"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.72228269932085*^9, 3.722282777492021*^9}, {
   3.722282845305381*^9, 3.722282895575616*^9}, {3.722282959765238*^9, 
   3.72228296050653*^9}, {3.7222829935497847`*^9, 3.722282998919239*^9}, {
   3.722283064510356*^9, 3.722283228399075*^9}, 3.722286812153463*^9, {
   3.722558118507965*^9, 3.72255811914202*^9}, {3.722560765779107*^9, 
   3.722560766343573*^9}, {3.759749221123623*^9, 3.759749244218246*^9}, {
   3.763085129623746*^9, 3.7630851337721453`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e037ad6f-f07d-4511-95d9-7c13560b1eb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "the", " ", "center", " ", "as", " ", "an", " ", "algebra",
     " ", "together", " ", "with", " ", "a", " ", "basis"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"center", "[", "a_", "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"centerBasis", "[", "a", "]"}]}], ",", 
       RowBox[{"u", "=", 
        RowBox[{"a", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "cCenter", ",", "uCenter"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cCenter", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"LinearSolve", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", "b", "]"}], ",", 
           RowBox[{"multiplication", "[", 
            RowBox[{"a", ",", "v1", ",", "v2"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"v1", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v2", ",", "b"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"uCenter", " ", "=", " ", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "b", "]"}], ",", "u"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"algebra", "[", 
         RowBox[{"cCenter", ",", "uCenter"}], "]"}], ",", "b"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722285389166855*^9, 3.722285414586424*^9}, {
  3.722285445986094*^9, 3.722285485024568*^9}, {3.722285615615797*^9, 
  3.722285655543316*^9}, {3.722285694974434*^9, 3.7222857068490667`*^9}, {
  3.722285833708132*^9, 3.722285841354327*^9}, {3.722285948154935*^9, 
  3.722286043131949*^9}, {3.722286076198288*^9, 3.722286102720969*^9}, {
  3.7222862076310453`*^9, 3.722286208721281*^9}, {3.72228639632088*^9, 
  3.722286461507864*^9}, {3.759726957018217*^9, 3.7597269944359922`*^9}, {
  3.759749248851329*^9, 3.759749268922721*^9}, {3.763085138596837*^9, 
  3.763085143520411*^9}, {3.763090810357259*^9, 3.763090813087428*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"309cfbcb-7092-4803-8898-a779e9ee60d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "computes", " ", "a", " ", "random", " ", "ideal", " ", "vector", " ", 
      "which", " ", "is", " ", "random", " ", "enough", " ", "but", " ", 
      "not", " ", "too", " ", "random"}], "..."}], "."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"randomIdealVector", "[", 
    RowBox[{"a_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"a", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", "ll"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ll", " ", "=", " ", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"l", ",", 
          RowBox[{"-", "l"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ll", "]"}], "<", "4"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"leftMultiplication", "[", 
          RowBox[{"a", ",", "v"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{"RandomChoice", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "2"}], "]"}], ",", 
            RowBox[{"Length", "[", "v", "]"}]}], "]"}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"leftMultiplication", "[", 
          RowBox[{"a", ",", "v"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{"RandomChoice", "[", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "v", "]"}]}], "]"}], ")"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7222868881609077`*^9, 3.7222869143721447`*^9}, {
   3.722286946240057*^9, 3.722286957051277*^9}, {3.722287033589943*^9, 
   3.722287070785227*^9}, {3.7222920184213*^9, 3.7222920241292467`*^9}, {
   3.722292219041257*^9, 3.722292224674142*^9}, {3.72229238999898*^9, 
   3.722292396656703*^9}, {3.722292563303989*^9, 3.722292569987843*^9}, {
   3.7222930138581667`*^9, 3.722293029225604*^9}, {3.722538659351759*^9, 
   3.722538676408807*^9}, {3.7225387117026577`*^9, 3.72253872238316*^9}, {
   3.72253882015206*^9, 3.722538825481531*^9}, {3.7225409509795237`*^9, 
   3.722540994053789*^9}, {3.759616053474741*^9, 3.7596160574542027`*^9}, {
   3.7597291675971193`*^9, 3.759729171344844*^9}, 3.759729247083725*^9, {
   3.759729506652061*^9, 3.759729507033657*^9}, {3.759729583269149*^9, 
   3.759729588383527*^9}, {3.759729638068441*^9, 3.759729679602687*^9}, {
   3.75973029727319*^9, 3.759730301521894*^9}, {3.759733271642323*^9, 
   3.7597332757743*^9}, {3.75975068562367*^9, 3.7597507081499863`*^9}, {
   3.7597512961283693`*^9, 3.7597512963680763`*^9}, {3.759755671624295*^9, 
   3.759755712768116*^9}, {3.759755765816391*^9, 3.759755775680431*^9}, 
   3.7597606785273247`*^9, 3.7597738882309303`*^9, {3.7597810865408*^9, 
   3.7597811645056467`*^9}, {3.75978121373916*^9, 3.759781247371872*^9}, {
   3.7597814408897943`*^9, 3.7597814472068644`*^9}, {3.7597901905076313`*^9, 
   3.759790195743762*^9}, {3.7597902896953506`*^9, 3.7597902966443996`*^9}, {
   3.759790354577631*^9, 3.759790360394392*^9}, {3.759790391552946*^9, 
   3.759790392427915*^9}, {3.759790431810254*^9, 3.759790515375906*^9}, {
   3.759790659725815*^9, 3.75979068414432*^9}, {3.759790831719805*^9, 
   3.759790838644431*^9}, {3.759791081395898*^9, 3.759791088827833*^9}, {
   3.759791129753323*^9, 3.759791141194903*^9}, {3.759794473169175*^9, 
   3.75979447938377*^9}, 3.7597951922816257`*^9, {3.75990820670401*^9, 
   3.75990822928223*^9}, {3.759908266675346*^9, 3.7599082671830893`*^9}, {
   3.7599522508790493`*^9, 3.759952252644361*^9}, {3.760658691995059*^9, 
   3.760658760082555*^9}, {3.7606601866122704`*^9, 3.7606601866763353`*^9}, {
   3.760660240220553*^9, 3.760660245360649*^9}, {3.7606603237704067`*^9, 
   3.760660328590137*^9}, {3.760660374323834*^9, 3.7606604407556677`*^9}, {
   3.760660494931773*^9, 3.760660497867282*^9}, {3.760660536800022*^9, 
   3.7606605642753983`*^9}, {3.760660697425045*^9, 3.760660700527217*^9}, {
   3.760791721818925*^9, 3.7607917720684013`*^9}, {3.760791817162417*^9, 
   3.7607918793349*^9}, {3.760792122450012*^9, 3.760792123760764*^9}, 
   3.7607923950757723`*^9, {3.7607924523476143`*^9, 3.76079251648321*^9}, {
   3.763084992178594*^9, 3.7630850090053663`*^9}, {3.7630892765596733`*^9, 
   3.763089282279599*^9}, 3.763090828654992*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"48bbf846-dceb-41e2-bb6c-c909222852c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "decompose", " ", "the", " ", "center", " ", "into", " ", "projective", 
    " ", "idempotents"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"decompose", "[", "a_", "]"}], ":=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Check", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "decomp"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"decomp", "=", "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "/", 
             RowBox[{
              RowBox[{"LinearSolve", "[", 
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", "#", "}"}], "]"}], ",", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{"multiplication", "[", 
                   RowBox[{"a", ",", "#", ",", "#"}], "]"}], "}"}], "]"}]}], 
               "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "&"}], "/@", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"w", " ", "=", " ", 
                RowBox[{"randomIdealVector", "[", 
                 RowBox[{"a", ",", 
                  RowBox[{"a", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", "l"}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "-", "#"}], ")"}], "&"}], "/@", " ", 
                RowBox[{"Eigenvalues", "[", 
                 RowBox[{"leftMultiplication", "[", 
                  RowBox[{"a", ",", "w"}], "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"evaluatePolynomial", "[", 
                 RowBox[{"a", ",", "#", ",", "w"}], "]"}], "&"}], " ", "/@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Reverse", "[", 
                   RowBox[{"CoefficientList", "[", " ", 
                    RowBox[{
                    RowBox[{"Expand", "[", 
                    RowBox[{"Fold", "[", 
                    RowBox[{"Times", ",", "1", ",", "#"}], "]"}], "]"}], ",", 
                    "x"}], "]"}], "]"}], "&"}], "/@", 
                 RowBox[{"Subsets", "[", 
                  RowBox[{"l", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Length", "[", "l", "]"}], "-", "1"}], "}"}]}], 
                  "]"}]}], ")"}]}]}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", 
          RowBox[{
           RowBox[{"decomp", "//", "ToRadicals"}], "//", "FullSimplify"}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"decompose", "[", "a", "]"}]}], "]"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.722296166774701*^9, 3.72229622527466*^9}, {
   3.722296260362998*^9, 3.722296286671392*^9}, {3.722296351362726*^9, 
   3.7222963714003363`*^9}, {3.722296441370809*^9, 3.722296485580505*^9}, {
   3.7222965191127977`*^9, 3.722296662277752*^9}, {3.7222967039682093`*^9, 
   3.7222967286098957`*^9}, {3.7222973641360607`*^9, 3.72229742597157*^9}, {
   3.759727055088402*^9, 3.7597270722852592`*^9}, {3.75974934792328*^9, 
   3.759749382306827*^9}, {3.759750794392931*^9, 3.759750801431181*^9}, {
   3.759750831951334*^9, 3.7597509751445007`*^9}, {3.759752857574266*^9, 
   3.759752861520924*^9}, {3.7597628414895372`*^9, 3.759762845617304*^9}, {
   3.7597629733860083`*^9, 3.7597630229701147`*^9}, 3.759763066172804*^9, {
   3.759781176573954*^9, 3.75978117722243*^9}, {3.759782153240899*^9, 
   3.759782159873227*^9}, {3.7597898051313877`*^9, 3.759789819211801*^9}, {
   3.759790209796651*^9, 3.759790210395568*^9}, {3.7599078932507467`*^9, 
   3.759907970883007*^9}, {3.759908020235104*^9, 3.7599080208494043`*^9}, {
   3.759908448273033*^9, 3.7599084616647663`*^9}, {3.759908760203081*^9, 
   3.75990877143334*^9}, {3.7599088341008472`*^9, 3.759908836719323*^9}, {
   3.759909140340848*^9, 3.759909198783598*^9}, {3.759909230795122*^9, 
   3.759909241717601*^9}, 3.759909303572729*^9, {3.759909398750393*^9, 
   3.759909399570174*^9}, {3.759909523743307*^9, 3.759909523967338*^9}, {
   3.759909687552847*^9, 3.759909713668363*^9}, {3.759909772916115*^9, 
   3.759909823833111*^9}, {3.759909860136321*^9, 3.759909866807469*^9}, {
   3.759909912345477*^9, 3.75990992221875*^9}, {3.759909978052184*^9, 
   3.759910000717619*^9}, {3.759910173678364*^9, 3.759910200516581*^9}, {
   3.7599102951516*^9, 3.759910295684174*^9}, {3.759910489819952*^9, 
   3.75991050338562*^9}, 3.759910542867715*^9, {3.75992781085165*^9, 
   3.75992781970295*^9}, {3.759927936127427*^9, 3.7599279390032682`*^9}, {
   3.760647639064398*^9, 3.760647647444037*^9}, {3.760647965407003*^9, 
   3.7606480134126053`*^9}, {3.760649138232785*^9, 3.7606491443207684`*^9}, {
   3.7606492503919277`*^9, 3.760649251158983*^9}, {3.760791598718899*^9, 
   3.760791605788891*^9}, {3.760791782598226*^9, 3.760791784542521*^9}, 
   3.7630842181972723`*^9, {3.763090912859208*^9, 3.763090917255384*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"319acfda-1628-4b25-a385-4cca2a5a4175"],

Cell[BoxData[
 RowBox[{
  RowBox[{"centralIdempotents", "[", "a_", "]"}], ":=", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pair", " ", "=", " ", 
       RowBox[{"center", "[", "a", "]"}]}], ",", "cent", ",", "bas"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cent", " ", "=", " ", 
      RowBox[{"pair", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bas", " ", "=", " ", 
      RowBox[{"pair", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"decompose", "[", "cent", "]"}], ".", "bas"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7576892806600513`*^9, 3.757689338553461*^9}, {
   3.7576893809171953`*^9, 3.757689546479023*^9}, {3.757689582094934*^9, 
   3.757689624420115*^9}, {3.757689744204755*^9, 3.7576898991315403`*^9}, {
   3.757689971871065*^9, 3.757689973132434*^9}, {3.757690305463324*^9, 
   3.757690398629727*^9}, {3.75769059106439*^9, 3.757690609801848*^9}, 
   3.757691634179688*^9, 3.7576919581652527`*^9, {3.7576920404070683`*^9, 
   3.7576920959101543`*^9}, {3.757692313528006*^9, 3.757692402783779*^9}, {
   3.7576924661787453`*^9, 3.757692526646346*^9}, {3.7576928279614964`*^9, 
   3.757692833197542*^9}, 3.757693450410925*^9, {3.7576936312417994`*^9, 
   3.757693632808961*^9}, {3.757699876758851*^9, 3.757699880384639*^9}, {
   3.757704778605607*^9, 3.757704805062312*^9}, 3.757706355120776*^9, {
   3.757706733770026*^9, 3.757706734975491*^9}, 3.757707011802361*^9, {
   3.757763461681107*^9, 3.757763462928866*^9}, {3.757764282956456*^9, 
   3.757764331085041*^9}, {3.7577643836212606`*^9, 3.757764415349999*^9}, {
   3.757764456791003*^9, 3.757764498697948*^9}, {3.757764535240329*^9, 
   3.7577647783910522`*^9}, {3.7577648139686537`*^9, 3.757764859619772*^9}, {
   3.757764891821108*^9, 3.7577650709835*^9}, {3.757765183134695*^9, 
   3.7577652985361223`*^9}, {3.757765334376382*^9, 3.757765352032097*^9}, {
   3.757765401160077*^9, 3.7577654224378357`*^9}, {3.7577654972771606`*^9, 
   3.757765950750516*^9}, {3.757766091003769*^9, 3.757766299498741*^9}, {
   3.757766385838005*^9, 3.757766468293192*^9}, {3.757766504171486*^9, 
   3.757766565445691*^9}, {3.757766605027383*^9, 3.757766695611706*^9}, {
   3.757766745515658*^9, 3.757766785701185*^9}, {3.7577668221269817`*^9, 
   3.757767437890683*^9}, {3.757767514842217*^9, 3.75776755031072*^9}, {
   3.757767620421303*^9, 3.757767709935584*^9}, {3.757768152192835*^9, 
   3.757768156354426*^9}, {3.757768318602207*^9, 3.7577684613593388`*^9}, {
   3.757768503182357*^9, 3.757768714063285*^9}, {3.757768772335754*^9, 
   3.75776921581961*^9}, {3.7577693738296423`*^9, 3.757769409760358*^9}, {
   3.757769548135415*^9, 3.757769577020886*^9}, {3.757769618412932*^9, 
   3.7577696541477137`*^9}, {3.757769699834166*^9, 3.757770115095974*^9}, {
   3.757770152085499*^9, 3.757770715003277*^9}, {3.757770797426564*^9, 
   3.757770976000753*^9}, {3.7577710292698812`*^9, 3.757771068849354*^9}, {
   3.757771099511697*^9, 3.7577711262389402`*^9}, {3.757771169732676*^9, 
   3.7577713630451593`*^9}, {3.757771489300218*^9, 3.7577716241814327`*^9}, {
   3.757771672652833*^9, 3.7577716779168177`*^9}, {3.757771764380571*^9, 
   3.7577722616580887`*^9}, {3.757772333441448*^9, 3.757772492563878*^9}, {
   3.757772541457985*^9, 3.757772667658053*^9}, {3.757772699221252*^9, 
   3.7577727740200777`*^9}, {3.757772934685567*^9, 3.757773000859633*^9}, {
   3.757773056242137*^9, 3.757773349485504*^9}, 3.75777340371313*^9, {
   3.757773452113407*^9, 3.757773534341427*^9}, {3.757773576499291*^9, 
   3.7577736509223537`*^9}, {3.757773682563383*^9, 3.7577738068984823`*^9}, {
   3.7577738485239687`*^9, 3.757773855747011*^9}, {3.75777388593112*^9, 
   3.7577742003830442`*^9}, {3.7577743521193743`*^9, 3.757774615840075*^9}, {
   3.757774647015122*^9, 3.757774735885257*^9}, {3.757774821431889*^9, 
   3.757774905241691*^9}, {3.7577749904269114`*^9, 3.757774996638072*^9}, {
   3.757775029212281*^9, 3.757775034133503*^9}, {3.757775097579*^9, 
   3.757775200874874*^9}, {3.757775241726857*^9, 3.757775265422964*^9}, {
   3.7577752975925217`*^9, 3.757775302447433*^9}, {3.757775343528105*^9, 
   3.75777543956826*^9}, {3.757775497447084*^9, 3.7577757683662443`*^9}, {
   3.757775839622764*^9, 3.757775871582458*^9}, {3.757775951137364*^9, 
   3.7577759678549833`*^9}, {3.757776001349287*^9, 3.757776078258212*^9}, {
   3.757776181340725*^9, 3.757776314128703*^9}, {3.757776350989766*^9, 
   3.757776522294991*^9}, 3.757776566597713*^9, {3.757776618618094*^9, 
   3.757776781252235*^9}, {3.757776811450507*^9, 3.7577768913481083`*^9}, {
   3.757776925981439*^9, 3.757776984224152*^9}, {3.7577770501969347`*^9, 
   3.757777077840537*^9}, {3.757777123611517*^9, 3.757777128128594*^9}, {
   3.757780131300761*^9, 3.75778015975602*^9}, {3.757780213523862*^9, 
   3.757780224413965*^9}, {3.7577802648388567`*^9, 3.757780266093815*^9}, {
   3.757780408625996*^9, 3.7577805027270613`*^9}, 3.7577805442868977`*^9, {
   3.757780580365406*^9, 3.757780600942905*^9}, {3.7577806723439827`*^9, 
   3.757780686759491*^9}, {3.75778073761685*^9, 3.757780737968368*^9}, {
   3.75778077653689*^9, 3.7577808123847446`*^9}, {3.757780877825905*^9, 
   3.757780900298194*^9}, {3.7577809567226543`*^9, 3.7577811450276623`*^9}, {
   3.757781195226859*^9, 3.757781207044506*^9}, {3.757781346298098*^9, 
   3.75778151545231*^9}, {3.757781555281172*^9, 3.757781716708158*^9}, {
   3.757781872728827*^9, 3.757781876184808*^9}, {3.757781911238439*^9, 
   3.757781968254467*^9}, {3.757782036863755*^9, 3.757782046006947*^9}, {
   3.757782379011114*^9, 3.757782379437483*^9}, {3.75778244232547*^9, 
   3.757782442852021*^9}, {3.7577824742203074`*^9, 3.7577825285958767`*^9}, {
   3.7577825779804792`*^9, 3.757782590612356*^9}, {3.757782771684712*^9, 
   3.757782978602099*^9}, {3.757783019214857*^9, 3.7577830728651533`*^9}, {
   3.757783126707597*^9, 3.757783341512083*^9}, {3.7577834450845737`*^9, 
   3.7577835375503407`*^9}, {3.757783614935999*^9, 3.757783799365839*^9}, {
   3.757783848950922*^9, 3.757783862379805*^9}, {3.7577840881053534`*^9, 
   3.7577841380549097`*^9}, {3.7577841722246227`*^9, 3.7577842609245863`*^9}, 
   3.7577843960138617`*^9, {3.757786461580665*^9, 3.757786933965083*^9}, {
   3.757786997942204*^9, 3.757787307988611*^9}, {3.7577873516363897`*^9, 
   3.757787458532873*^9}, {3.757787508679666*^9, 3.7577877218064632`*^9}, {
   3.757787774093608*^9, 3.757787911262082*^9}, {3.757788032870446*^9, 
   3.7577882131826572`*^9}, {3.75778829061756*^9, 3.757788336135592*^9}, {
   3.757788646290728*^9, 3.757788756854495*^9}, {3.7577889281401863`*^9, 
   3.757789010361638*^9}, {3.757789121173964*^9, 3.757789445285089*^9}, {
   3.757789486441729*^9, 3.757789674141366*^9}, {3.7577897237143183`*^9, 
   3.757789764152019*^9}, {3.757790044912611*^9, 3.757790201355856*^9}, {
   3.757790285036812*^9, 3.7577903453830757`*^9}, {3.7577905043209133`*^9, 
   3.7577908400068398`*^9}, {3.7577909060973063`*^9, 3.75779103641495*^9}, 
   3.75779111382055*^9, {3.757791149971807*^9, 3.757791151344112*^9}, {
   3.757791184956786*^9, 3.757791309953898*^9}, {3.757791342094472*^9, 
   3.757791408812072*^9}, {3.757791456937934*^9, 3.757791487577037*^9}, {
   3.757791521022008*^9, 3.757791658285027*^9}, {3.7577917141154623`*^9, 
   3.757791722741489*^9}, {3.7577917554207497`*^9, 3.757791769844549*^9}, {
   3.757791813635536*^9, 3.757791833762582*^9}, {3.757791875702158*^9, 
   3.7577918961022053`*^9}, {3.757792076862006*^9, 3.7577922679359007`*^9}, {
   3.757792310135318*^9, 3.757792515277418*^9}, {3.757792596270904*^9, 
   3.757792701123848*^9}, {3.757792751783835*^9, 3.757792930272956*^9}, {
   3.757793130345478*^9, 3.757793136872788*^9}, {3.7577931752818623`*^9, 
   3.7577932227907467`*^9}, {3.757793282467367*^9, 3.75779329290557*^9}, {
   3.7577933684772663`*^9, 3.757793402646811*^9}, {3.757793480688147*^9, 
   3.7577936228552303`*^9}, 3.757795548501479*^9, {3.7577957124425697`*^9, 
   3.757795721432642*^9}, {3.757796005246434*^9, 3.7577960054268103`*^9}, {
   3.757796064157299*^9, 3.757796143108176*^9}, 3.757848954087914*^9, {
   3.757851009168571*^9, 3.7578510560467787`*^9}, {3.757851122218019*^9, 
   3.757851153359779*^9}, {3.757851733489812*^9, 3.7578517690422087`*^9}, {
   3.757851804896591*^9, 3.757851830081231*^9}, {3.757851936805438*^9, 
   3.757851971711021*^9}, {3.75785773935227*^9, 3.7578577616004753`*^9}, {
   3.757857874628929*^9, 3.757857874953558*^9}, {3.7578636304410887`*^9, 
   3.7578636366887703`*^9}, {3.7578749014663963`*^9, 3.757874908461532*^9}, {
   3.7578749420710993`*^9, 3.757874955842297*^9}, {3.757875010561976*^9, 
   3.7578752897240143`*^9}, {3.757875390051694*^9, 3.7578754613534117`*^9}, {
   3.7578754968649693`*^9, 3.757875498635208*^9}, {3.757875919200802*^9, 
   3.7578759229064074`*^9}, {3.7578760807042637`*^9, 
   3.7578760859301357`*^9}, {3.75787612820218*^9, 3.757876191642071*^9}, {
   3.757876222772036*^9, 3.757876224346545*^9}, {3.757876439893137*^9, 
   3.757876441724659*^9}, {3.75787648303752*^9, 3.757876514380937*^9}, {
   3.757876574133915*^9, 3.757876586844894*^9}, {3.757876747006197*^9, 
   3.7578768632222*^9}, 3.7578771600873137`*^9, {3.7578772170667877`*^9, 
   3.757877218458774*^9}, 3.757877313740877*^9, {3.7578774786990843`*^9, 
   3.75787749671595*^9}, {3.757877659878183*^9, 3.757877815870612*^9}, {
   3.7578778475145817`*^9, 3.75787795632712*^9}, {3.757878009189966*^9, 
   3.757878011398543*^9}, {3.757878043487537*^9, 3.7578780794947777`*^9}, {
   3.757878219822392*^9, 3.7578786256652927`*^9}, {3.757878735116535*^9, 
   3.757878794528225*^9}, {3.757878833767561*^9, 3.757878868437305*^9}, 
   3.757879007879643*^9, {3.757935201002903*^9, 3.7579352156241302`*^9}, {
   3.757935317330955*^9, 3.757935320440974*^9}, {3.7579353626878*^9, 
   3.757935369821817*^9}, {3.7579354005976143`*^9, 3.757935411784761*^9}, {
   3.757935738406474*^9, 3.7579357455285063`*^9}, {3.757935815490439*^9, 
   3.757935818309914*^9}, {3.757935950766712*^9, 3.757935954335239*^9}, {
   3.757936061496326*^9, 3.757936113225073*^9}, {3.757936235601121*^9, 
   3.757936417907915*^9}, {3.7579364511046753`*^9, 3.757936482429554*^9}, {
   3.757936524457926*^9, 3.7579365436061*^9}, {3.757936613520677*^9, 
   3.757936616117379*^9}, {3.75793667753258*^9, 3.757936681254415*^9}, {
   3.757936793540996*^9, 3.757936796473135*^9}, {3.757936849105927*^9, 
   3.757936884276904*^9}, {3.757936922628744*^9, 3.757936933869248*^9}, {
   3.757936974775537*^9, 3.7579369777138863`*^9}, {3.7579370182778788`*^9, 
   3.757937067755001*^9}, {3.757937109818139*^9, 3.75793712195814*^9}, {
   3.757937152274366*^9, 3.757937180918346*^9}, {3.757937263290515*^9, 
   3.757937263690481*^9}, {3.7579372958643427`*^9, 3.75793733454206*^9}, {
   3.757937415589004*^9, 3.7579374258366337`*^9}, {3.757937458811892*^9, 
   3.75793748385128*^9}, {3.757937531991889*^9, 3.7579375562332163`*^9}, {
   3.7579376576643343`*^9, 3.757937694184758*^9}, {3.757937753381501*^9, 
   3.7579378571932507`*^9}, {3.757937887437767*^9, 3.757937933476798*^9}, {
   3.757938014322589*^9, 3.7579380470572844`*^9}, {3.757938082215583*^9, 
   3.75793834159905*^9}, {3.757938374256494*^9, 3.757938396833963*^9}, {
   3.757938443577178*^9, 3.757938811404339*^9}, 3.757939107969057*^9, {
   3.758227981431847*^9, 3.7582279842416477`*^9}, {3.758288112652321*^9, 
   3.758288135251449*^9}, {3.758288204193879*^9, 3.75828820759332*^9}, {
   3.758555813835507*^9, 3.758555825063455*^9}, {3.75907220162895*^9, 
   3.759072209334931*^9}, {3.759072746268265*^9, 3.759072752008256*^9}, {
   3.759605879073172*^9, 3.759605881752824*^9}, {3.759605961955008*^9, 
   3.759606150754002*^9}, 3.759606198852624*^9, 3.7596062990771427`*^9, {
   3.759606350555387*^9, 3.759606377818842*^9}, {3.7596064501080093`*^9, 
   3.759606467411516*^9}, {3.759606576356104*^9, 3.759606586771956*^9}, {
   3.7596067240619497`*^9, 3.759606745980302*^9}, {3.7596068218051033`*^9, 
   3.759606827290482*^9}, {3.759606918095129*^9, 3.7596069203025103`*^9}, {
   3.759607063760496*^9, 3.759607066342949*^9}, {3.759607189911153*^9, 
   3.759607192343029*^9}, {3.7596076373847513`*^9, 3.75960763904862*^9}, 
   3.7596076882955933`*^9, {3.759607986703309*^9, 3.759607990764151*^9}, {
   3.759608085227234*^9, 3.759608116098835*^9}, 3.759608299996389*^9, 
   3.759608448661129*^9, {3.759608502488923*^9, 3.7596085188193197`*^9}, 
   3.759608586177409*^9, {3.759608869036522*^9, 3.759608913468804*^9}, {
   3.7596089677640553`*^9, 3.759608984940013*^9}, {3.759609030476039*^9, 
   3.759609036412363*^9}, {3.7596090805402327`*^9, 3.759609102671194*^9}, {
   3.7596091408906183`*^9, 3.759609163952642*^9}, {3.75960941126952*^9, 
   3.759609525814576*^9}, {3.759609681116407*^9, 3.7596096879256477`*^9}, {
   3.759609912034398*^9, 3.7596099175305023`*^9}, 3.759609966866755*^9, {
   3.759610078889673*^9, 3.75961016562164*^9}, {3.759610748066931*^9, 
   3.759610763268174*^9}, {3.75961081107031*^9, 3.759610840423175*^9}, {
   3.759610872079516*^9, 3.75961089363258*^9}, {3.759610935016556*^9, 
   3.759610936340639*^9}, {3.759610970932509*^9, 3.7596109739483747`*^9}, {
   3.7596110276255407`*^9, 3.7596111032835703`*^9}, {3.75961205756852*^9, 
   3.759612060859993*^9}, 3.759612132487425*^9, {3.759613809045508*^9, 
   3.759613812196821*^9}, {3.759614214479353*^9, 3.7596142387921343`*^9}, {
   3.7596150463791447`*^9, 3.759615050755447*^9}, {3.75961521174817*^9, 
   3.759615212963941*^9}, {3.7596155505203257`*^9, 3.759615581030589*^9}, {
   3.759616220393811*^9, 3.7596162543141317`*^9}, {3.759687070140665*^9, 
   3.759687071916355*^9}, {3.759687551710289*^9, 3.7596875558252087`*^9}, {
   3.759687685553274*^9, 3.759687689198762*^9}, {3.759687775269459*^9, 
   3.759687852229637*^9}, {3.7596878835739202`*^9, 3.759687940494656*^9}, {
   3.759688015230632*^9, 3.759688016649969*^9}, {3.759688109846964*^9, 
   3.759688113632388*^9}, {3.7596881711352367`*^9, 3.759688173639146*^9}, {
   3.7596882515113573`*^9, 3.7596883155170727`*^9}, {3.759688350153678*^9, 
   3.759688354823943*^9}, {3.759688397144006*^9, 3.75968840221602*^9}, {
   3.759688502737849*^9, 3.759688516304605*^9}, {3.7596885671689463`*^9, 
   3.759688571392736*^9}, {3.759688712930197*^9, 3.759688717314159*^9}, {
   3.759688799730322*^9, 3.759688801361353*^9}, {3.759688922753365*^9, 
   3.759688931706376*^9}, {3.759689428481575*^9, 3.759689450026505*^9}, 
   3.759689501963928*^9, {3.7596895364180107`*^9, 3.7596896216822157`*^9}, {
   3.7596897068105383`*^9, 3.759689717842506*^9}, {3.759689773701338*^9, 
   3.7596898188194427`*^9}, {3.759689901093799*^9, 3.759689918419506*^9}, {
   3.75969009233127*^9, 3.759690102507287*^9}, {3.7596911131781597`*^9, 
   3.759691141833274*^9}, {3.759691540468792*^9, 3.7596915510240593`*^9}, {
   3.759691604515686*^9, 3.759691636299759*^9}, {3.7596916826201353`*^9, 
   3.75969168933184*^9}, {3.759691872593359*^9, 3.7596918908389874`*^9}, {
   3.7596931760997553`*^9, 3.759693179010644*^9}, {3.75969321383537*^9, 
   3.759693216931409*^9}, {3.759693303795409*^9, 3.759693331340786*^9}, {
   3.759693406409834*^9, 3.7596934249836273`*^9}, {3.759693467593055*^9, 
   3.7596934687263107`*^9}, 3.75969355266713*^9, {3.759693688667177*^9, 
   3.759693695142021*^9}, {3.759693732709499*^9, 3.759693801957882*^9}, {
   3.759693868335244*^9, 3.759693917878902*^9}, {3.7596939888644123`*^9, 
   3.759694018090733*^9}, {3.759694108547373*^9, 3.759694115400051*^9}, 
   3.7596941598364077`*^9, {3.759694198979542*^9, 3.759694229423164*^9}, {
   3.759694580635462*^9, 3.759694646893812*^9}, {3.7597467598122396`*^9, 
   3.759746761052024*^9}, {3.7597628687052727`*^9, 3.759762929385507*^9}, {
   3.759908311646151*^9, 3.759908313677987*^9}, {3.759909930242581*^9, 
   3.759909937117261*^9}, {3.759910036578286*^9, 3.759910044000999*^9}, {
   3.7599279437413607`*^9, 3.759927947155005*^9}, {3.760647671470145*^9, 
   3.7606476814972677`*^9}, {3.760648020707568*^9, 3.760648030183399*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"be2deb47-b3a2-46b1-96b9-7f185817f006"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "computes", " ", "the", " ", "column", " ", "space", " ", "of", " ", 
    RowBox[{"m", ".", " ", "Could"}], " ", "be", " ", "faster"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"columnSpace", "[", "m_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cols", "=", 
        RowBox[{"Transpose", "[", "m", "]"}]}], ",", "independentSet", ",", 
       "r", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"independentSet", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MatrixRank", "[", 
            RowBox[{"l", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"independentSet", ",", 
               RowBox[{"cols", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ">", " ", 
           "r"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"independentSet", " ", "=", " ", "l"}], ";", " ", 
           RowBox[{"r", "=", 
            RowBox[{"r", "+", "1"}]}], ";"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "cols", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "independentSet"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.759695388392043*^9, 3.7596954625209293`*^9}, {
   3.759695549307431*^9, 3.7596955535104303`*^9}, {3.75969560395024*^9, 
   3.759695668644684*^9}, {3.7596957219812527`*^9, 3.7596957233667383`*^9}, {
   3.759695767943474*^9, 3.759695809488155*^9}, {3.759695854972166*^9, 
   3.759695867629685*^9}, {3.759695924129263*^9, 3.75969608389016*^9}, {
   3.7596961256485023`*^9, 3.759696148681098*^9}, 3.759696203682436*^9, {
   3.759696251081628*^9, 3.759696349067384*^9}, {3.759696423005209*^9, 
   3.759696429747219*^9}, {3.7596965302911873`*^9, 3.759696559566621*^9}, {
   3.75969661812085*^9, 3.759696629751417*^9}, {3.75974942979576*^9, 
   3.759749449301346*^9}, {3.75976235930676*^9, 3.759762437751124*^9}, {
   3.759762468016108*^9, 3.759762502151526*^9}, {3.75976254035233*^9, 
   3.759762544175667*^9}, {3.759762597055827*^9, 3.759762623527964*^9}, {
   3.7597626747601137`*^9, 3.759762678088278*^9}, {3.763085160532975*^9, 
   3.763085163938044*^9}, 3.763090936938107*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"fb64435e-4ace-4100-bb2b-3f4eb9073ea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "takes", " ", "an", " ", "algebra", " ", "and", " ", "a", " ", "central", 
    " ", "idempotent", " ", "and", " ", "returns", " ", "the", " ", 
    "corresponding", " ", "block", " ", "algebra", " ", "together", " ", 
    "with", " ", "a", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"block", "[", 
    RowBox[{"a_", ",", "c_"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", " ", "=", " ", 
        RowBox[{"leftMultiplication", "[", 
         RowBox[{"a", ",", "c"}], "]"}]}], ",", "basis", ",", "cBlock", ",", 
       "uBlock"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"basis", " ", "=", " ", 
       RowBox[{"columnSpace", "[", "m", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cBlock", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"LinearSolve", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", "basis", "]"}], ",", 
           RowBox[{"multiplication", "[", 
            RowBox[{"a", ",", "v1", ",", "v2"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"v1", ",", "basis"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v2", ",", "basis"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"uBlock", " ", "=", " ", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "basis", "]"}], ",", "c"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"algebra", "[", 
          RowBox[{"cBlock", ",", "uBlock"}], "]"}], ",", "basis"}], "}"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.759693624437426*^9, 3.7596937298980083`*^9}, {
  3.75969424320197*^9, 3.75969426522978*^9}, {3.759694386960731*^9, 
  3.759694410944344*^9}, {3.75969454567197*^9, 3.759694548070428*^9}, {
  3.7596951609006853`*^9, 3.759695164674983*^9}, {3.759696588738696*^9, 
  3.75969659166709*^9}, {3.75969670615182*^9, 3.75969672681322*^9}, {
  3.7596983433279448`*^9, 3.75969848111487*^9}, {3.759751314666872*^9, 
  3.759751390649766*^9}, {3.759753303979274*^9, 3.759753315274691*^9}, {
  3.759762780089191*^9, 3.7597627929129143`*^9}, {3.759773563771607*^9, 
  3.759773565741663*^9}, {3.759908330754571*^9, 3.7599083334664183`*^9}, {
  3.760647692516502*^9, 3.760647696196315*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a7fee861-fb0e-44ca-b999-9334c4397545"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"compute", " ", "all", " ", "the", " ", "blocks"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"blocks", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"block", "[", 
        RowBox[{"a", ",", "#"}], "]"}], "&"}], "/@", " ", 
      RowBox[{"centralIdempotents", "[", "a", "]"}]}], ")"}], "//", 
    "Simplify"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.759699006978866*^9, 3.759699012699172*^9}, {
   3.759699052065652*^9, 3.759699072395523*^9}, {3.7596994860521927`*^9, 
   3.759699497468203*^9}, {3.7597738001540194`*^9, 3.7597738019025517`*^9}, {
   3.759910839969068*^9, 3.759910847290345*^9}, 3.759910987535695*^9, {
   3.759927315322878*^9, 3.759927324843822*^9}, {3.759927480577886*^9, 
   3.759927481059889*^9}, {3.760647702519662*^9, 3.7606477081595*^9}, {
   3.760648044392795*^9, 3.760648050105461*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"65a975d6-86c8-44be-8a81-fe50e17cd61c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "a", " ", "basis", " ", "for", " ", "explicit", " ", 
    "representation", " ", "of", " ", "a"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"computeRepresentationBasisOnce", "[", 
     RowBox[{"a_", ",", "t_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Quiet", "[", 
     RowBox[{"TimeConstrained", "[", 
      RowBox[{
       RowBox[{"Check", "[", 
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"v", " ", "=", " ", 
              RowBox[{"randomIdealVector", "[", 
               RowBox[{"a", ",", 
                RowBox[{"a", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", "x", ",", 
             "pi", ",", "rep"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"pi", " ", "=", " ", 
             RowBox[{"evaluatePolynomial", "[", 
              RowBox[{"a", ",", 
               RowBox[{"Reverse", "[", 
                RowBox[{"CoefficientList", "[", 
                 RowBox[{
                  RowBox[{"Fold", "[", 
                   RowBox[{"Times", ",", "1", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "-", "#"}], ")"}], "&"}], "/@", 
                    RowBox[{"Drop", "[", 
                    RowBox[{
                    RowBox[{"DeleteDuplicates", "[", 
                    RowBox[{"Eigenvalues", "[", 
                    RowBox[{"leftMultiplication", "[", 
                    RowBox[{"a", ",", "v"}], "]"}], "]"}], "]"}], ",", "1"}], 
                    "]"}]}]}], "]"}], ",", "x"}], "]"}], "]"}], ",", "v"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"rep", "=", 
             RowBox[{"columnSpace", "[", 
              RowBox[{"rightMultiplication", "[", 
               RowBox[{"a", ",", "pi"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Return", "[", 
             RowBox[{"rep", "//", "ToRadicals"}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ",", 
         RowBox[{"computeRepresentationBasisOnce", "[", 
          RowBox[{"a", ",", "t", ",", "s"}], "]"}]}], "]"}], ",", "t", ",", 
       RowBox[{"computeRepresentationBasisOnce", "[", 
        RowBox[{"a", ",", 
         RowBox[{"t", "+", "s"}], ",", "s"}], "]"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"computeRepresentationBasis", "[", 
     RowBox[{"a_", ",", "t_", ",", "s_", ",", "n_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"MinimalBy", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"computeRepresentationBasisOnce", "[", 
           RowBox[{"a", ",", "t", ",", "s"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
        "LeafCount"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"t", " ", "is", " ", "the", " ", "initial", " ", "time", " ", 
     RowBox[{"constraint", ".", " ", "s"}], " ", "is", " ", "the", " ", 
     "increment", " ", "to", " ", "increase", " ", "the", " ", "time", " ", 
     "step", " ", "after", " ", 
     RowBox[{"fail", ".", " ", "n"}], " ", "is", " ", "the", " ", "number", 
     " ", "of", " ", "computations", " ", "to", " ", "run"}], " ", 
    "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.759727404278329*^9, 3.759727404546328*^9}, {
   3.759727485120399*^9, 3.759727494436947*^9}, {3.759727527515819*^9, 
   3.75972755491389*^9}, {3.7597276286023827`*^9, 3.7597276380187883`*^9}, {
   3.759727673403687*^9, 3.759727679444396*^9}, {3.759727744424582*^9, 
   3.7597277493385*^9}, {3.759727851223687*^9, 3.75972785677941*^9}, {
   3.759727913460435*^9, 3.759728051540249*^9}, {3.7597282467266617`*^9, 
   3.7597282499758453`*^9}, {3.759728296879841*^9, 3.7597283062705717`*^9}, {
   3.759728343659886*^9, 3.759728361193379*^9}, {3.759728447956533*^9, 
   3.759728571950111*^9}, {3.759728642112282*^9, 3.759728694045081*^9}, {
   3.7597287494563*^9, 3.759728898494342*^9}, {3.759728935147646*^9, 
   3.75972894172815*^9}, {3.7597289935488663`*^9, 3.759729062664433*^9}, {
   3.759729866867045*^9, 3.759729873296908*^9}, {3.759729908577215*^9, 
   3.759729911769503*^9}, {3.759730047273018*^9, 3.759730066204033*^9}, 
   3.759730529692008*^9, {3.759749518835556*^9, 3.759749537423538*^9}, {
   3.759752134961285*^9, 3.759752209408312*^9}, {3.7597525406264677`*^9, 
   3.759752544994544*^9}, {3.759752848908086*^9, 3.75975285073175*^9}, {
   3.7597538951996937`*^9, 3.75975390085532*^9}, {3.7597555586798897`*^9, 
   3.759755595047937*^9}, {3.7597556999210577`*^9, 3.759755700080266*^9}, {
   3.759755734840315*^9, 3.75975573585681*^9}, {3.7597627413072863`*^9, 
   3.759762771136937*^9}, {3.759781184960307*^9, 3.759781185521966*^9}, {
   3.7597818356742077`*^9, 3.759781836305483*^9}, {3.759782127090811*^9, 
   3.759782175626937*^9}, {3.7597869042525177`*^9, 3.759786907160515*^9}, {
   3.759788992890772*^9, 3.759789001077986*^9}, {3.759790214375288*^9, 
   3.7597902152616653`*^9}, {3.7599074186085243`*^9, 
   3.7599075680657997`*^9}, {3.759907628416197*^9, 3.759907672614462*^9}, {
   3.759907861854665*^9, 3.759907862549572*^9}, {3.759908472427683*^9, 
   3.759908486296649*^9}, {3.759908953516905*^9, 3.7599089788996773`*^9}, {
   3.759910411872643*^9, 3.759910412317965*^9}, {3.759910473278351*^9, 
   3.759910474374902*^9}, {3.759910573151959*^9, 3.7599107269348707`*^9}, {
   3.759913013539167*^9, 3.759913024877471*^9}, {3.7599255707804193`*^9, 
   3.7599255724134483`*^9}, {3.7599265859478817`*^9, 3.759926621866126*^9}, {
   3.759927135062416*^9, 3.759927150498184*^9}, {3.759927194139781*^9, 
   3.759927240738825*^9}, {3.759927634410829*^9, 3.759927647284606*^9}, {
   3.7606468968312902`*^9, 3.760646901621632*^9}, {3.76064730392896*^9, 
   3.760647337716463*^9}, {3.760647486359167*^9, 3.760647491545416*^9}, {
   3.760647714817596*^9, 3.7606477172819853`*^9}, {3.7606491594574633`*^9, 
   3.760649162257188*^9}, {3.760649258070757*^9, 3.7606492590305777`*^9}, {
   3.760649328515038*^9, 3.760649336035128*^9}, {3.760649497867269*^9, 
   3.760649498499737*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"58bc96eb-c4b5-44fa-a72b-1b987ea0c59e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "once", " ", "an", " ", "explicit", " ", "representation", " ", "has", 
     " ", "been", " ", "computed"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "compute", " ", "the", " ", "matrix", " ", "units",
      " ", "using", " ", "linear", " ", "algebra"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"computeMatrixUnits", "[", 
    RowBox[{"a_", ",", "b_", ",", "t_", ",", "s_", ",", "n_"}], "]"}], ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "=", 
        RowBox[{"a", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "basis", ",", "l", ",", "d", 
       ",", "vars", ",", "lhs", ",", "rhs", ",", "m", ",", "result", ",", 
       "x"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"basis", "=", 
       RowBox[{"computeRepresentationBasis", "[", 
        RowBox[{"a", ",", "t", ",", "s", ",", "n"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "basis", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", " ", "=", " ", 
       RowBox[{"Length", "[", "u", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"x", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lhs", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"multiplication", "[", 
           RowBox[{"a", ",", "vars", ",", 
            RowBox[{"basis", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "l"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"rhs", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"q", ",", "i"}], "]"}], "*", 
               RowBox[{"basis", "[", 
                RowBox[{"[", "p", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"m", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"x", "[", "j", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], "&"}], "/@",
             "lhs"}]}], ";", "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"Transpose", "[", "b", "]"}], ".", 
           RowBox[{"LinearSolve", "[", 
            RowBox[{"m", ",", "rhs"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"result", "//", "Simplify"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.75973020286689*^9, 3.759730210521221*^9}, {
   3.7597303405652943`*^9, 3.759730383206443*^9}, {3.759730426483137*^9, 
   3.759730441873639*^9}, {3.7597305387407417`*^9, 3.759730542573448*^9}, {
   3.759730590793215*^9, 3.759730776742275*^9}, {3.75973087097761*^9, 
   3.7597309031302223`*^9}, {3.759730945345389*^9, 3.759731024765373*^9}, {
   3.75973116751191*^9, 3.759731259962873*^9}, {3.759731412364002*^9, 
   3.759731415679371*^9}, {3.759731516372966*^9, 3.759731531230548*^9}, {
   3.75973158464043*^9, 3.759731614358417*^9}, {3.759731740649086*^9, 
   3.759731803483097*^9}, {3.759732048457817*^9, 3.7597323144323187`*^9}, {
   3.7597323523803577`*^9, 3.7597323833947353`*^9}, {3.759732794994363*^9, 
   3.759732857139485*^9}, {3.7597329023412*^9, 3.7597329048949966`*^9}, {
   3.759732940555789*^9, 3.759732941305976*^9}, {3.75973306465856*^9, 
   3.7597330654233427`*^9}, {3.759733242443211*^9, 3.759733253345333*^9}, {
   3.75974955775528*^9, 3.759749559411399*^9}, {3.759750152183346*^9, 
   3.759750173436571*^9}, {3.75975033051796*^9, 3.7597503331335297`*^9}, {
   3.7597504226702623`*^9, 3.7597504287258673`*^9}, {3.7597514115227747`*^9, 
   3.759751411946706*^9}, {3.759751587270123*^9, 3.75975159935646*^9}, {
   3.7597518253982286`*^9, 3.759751825558092*^9}, {3.759753242106743*^9, 
   3.759753244930479*^9}, {3.7597533738274384`*^9, 3.759753413311668*^9}, 
   3.7597535090728083`*^9, {3.759753572173312*^9, 3.75975359822965*^9}, {
   3.759754906964677*^9, 3.759754919852744*^9}, {3.759755234562145*^9, 
   3.7597552365364637`*^9}, {3.7597554759273043`*^9, 
   3.7597554954873753`*^9}, {3.75975574118451*^9, 3.759755743120863*^9}, {
   3.759782624371152*^9, 3.759782637673658*^9}, {3.759782670227907*^9, 
   3.75978267044211*^9}, {3.759782791057641*^9, 3.759782905946681*^9}, {
   3.759782942981431*^9, 3.7597829706737423`*^9}, {3.759783267933209*^9, 
   3.759783299573227*^9}, {3.759783336141851*^9, 3.759783337273321*^9}, {
   3.759783427796414*^9, 3.7597834472930193`*^9}, {3.75978359151637*^9, 
   3.759783622756768*^9}, {3.7597836653763027`*^9, 3.759783690984825*^9}, {
   3.759784114209477*^9, 3.759784177091366*^9}, {3.759784207274233*^9, 
   3.7597842977581797`*^9}, {3.7597844459956083`*^9, 3.75978445815823*^9}, {
   3.759784506270666*^9, 3.759784551882962*^9}, {3.7597845896586*^9, 
   3.759784591208221*^9}, {3.7597846738846607`*^9, 3.759784747419413*^9}, {
   3.7597847904990892`*^9, 3.75978481124949*^9}, {3.7597851754502373`*^9, 
   3.759785179076126*^9}, {3.7597852389391117`*^9, 3.759785241504753*^9}, {
   3.7597884606118593`*^9, 3.759788462577279*^9}, {3.759788658628578*^9, 
   3.759788662695139*^9}, {3.7597898334646187`*^9, 3.759789863404254*^9}, {
   3.759910862152927*^9, 3.759910882002035*^9}, {3.759926884734296*^9, 
   3.7599268849274693`*^9}, {3.7599271287826967`*^9, 3.759927129042379*^9}, {
   3.759927248585121*^9, 3.759927252870325*^9}, {3.760647724178403*^9, 
   3.760647757882481*^9}, {3.763084944136614*^9, 3.763084968412719*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"fefc4f89-0175-4e1f-8ec9-26aa05188769"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"total", " ", "is", " ", "the", " ", "overall", " ", "time", " ", 
    RowBox[{"constraint", ".", " ", "It"}], " ", 
    RowBox[{"doesn", "'"}], "t", " ", "interact", " ", "with", " ", "t", " ", 
    "and", " ", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"computeAWdecompositionPar", "[", 
     RowBox[{
     "a_", ",", "t_", ",", "s_", ",", "n_", ",", "total_", ",", 
      "totalStep_"}], "]"}], ":=", " ", 
    RowBox[{"Quiet", "[", 
     RowBox[{"TimeConstrained", "[", 
      RowBox[{
       RowBox[{"Check", "[", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"computeMatrixUnits", "[", 
               RowBox[{"#1", ",", "#2", ",", "t", ",", "s", ",", "n"}], "]"}],
               "&"}], ")"}], "@@", "#"}], "&"}], "/@", 
          RowBox[{"blocks", "[", "a", "]"}]}], ",", "\n", 
         RowBox[{"computeAWdecompositionPar", "[", 
          RowBox[{
          "a", ",", "t", ",", "s", ",", "n", ",", "total", ",", "totalStep"}],
           "]"}]}], "]"}], ",", "\n", "total", ",", 
       RowBox[{"computeAWdecompositionPar", "[", 
        RowBox[{"a", ",", "t", ",", "s", ",", "n", ",", 
         RowBox[{"total", "+", "totalStep"}], ",", "totalStep"}], "]"}]}], 
      "]"}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "parameters", " ", "chosen", " ", "here", " ", "are", " ", 
      "empirical"}], ",", " ", 
     RowBox[{
     "it", " ", "is", " ", "best", " ", "not", " ", "to", " ", "worry", " ", 
      "about", " ", "them"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"computeAWdecomposition", "[", "a_", "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", "=", 
        RowBox[{"algebraDimension", "[", "a", "]"}]}], "}"}], ",", "\n", 
      RowBox[{"computeAWdecompositionPar", "[", 
       RowBox[{
       "a", ",", " ", "100", ",", " ", "100", ",", " ", "30", ",", " ", 
        "1000", ",", " ", "1000"}], "]"}]}], "]"}]}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.75978792952826*^9, 3.759787941025291*^9}, {
   3.7597880074517107`*^9, 3.7597880259088717`*^9}, {3.7597888219787283`*^9, 
   3.7597888542778177`*^9}, {3.759794600184404*^9, 3.759794706522046*^9}, {
   3.759794771535202*^9, 3.759794892685034*^9}, {3.759795018982603*^9, 
   3.7597950420861483`*^9}, 3.759796492017316*^9, {3.75991091418487*^9, 
   3.759910920613812*^9}, {3.7599110627227373`*^9, 3.7599111282355433`*^9}, {
   3.7599118028042*^9, 3.759911852654759*^9}, {3.759912983677568*^9, 
   3.759912999349566*^9}, 3.759914589322228*^9, {3.759924395408312*^9, 
   3.759924403327026*^9}, {3.759925160428094*^9, 3.759925185911632*^9}, {
   3.759925262233469*^9, 3.7599252632353992`*^9}, {3.7599254491918573`*^9, 
   3.759925452580524*^9}, {3.7599275017129507`*^9, 3.759927508235798*^9}, {
   3.759927576268577*^9, 3.7599275855343933`*^9}, {3.7600427420373573`*^9, 
   3.7600427832847157`*^9}, {3.7600428282677193`*^9, 3.760042832246868*^9}, {
   3.760042880343727*^9, 3.760042930070874*^9}, {3.760042997204221*^9, 
   3.760043031358041*^9}, {3.760043179437159*^9, 3.76004321400496*^9}, {
   3.760043736891632*^9, 3.760043738290409*^9}, {3.7600438118414516`*^9, 
   3.760043852904128*^9}, {3.760044512391017*^9, 3.760044570255659*^9}, {
   3.760044727595173*^9, 3.7600447886043386`*^9}, {3.760045173712133*^9, 
   3.760045203371623*^9}, {3.760045484057012*^9, 3.7600454925395517`*^9}, {
   3.760045912820073*^9, 3.760045922139292*^9}, {3.760045969041209*^9, 
   3.7600459753055677`*^9}, {3.7600509383525867`*^9, 
   3.7600509622759027`*^9}, {3.7600513929393873`*^9, 3.760051479501646*^9}, {
   3.76005158851563*^9, 3.7600517012936497`*^9}, {3.7600522479519053`*^9, 
   3.760052250392665*^9}, {3.76005303045853*^9, 3.760053035897305*^9}, {
   3.7606480690297127`*^9, 3.7606480782036543`*^9}, {3.760648293876402*^9, 
   3.760648300199902*^9}, {3.7606483315546207`*^9, 3.760648332095736*^9}, {
   3.7606483818406*^9, 3.760648389965049*^9}, {3.7606487181668777`*^9, 
   3.7606487494804783`*^9}, {3.7606487830154133`*^9, 3.760648785594932*^9}, {
   3.760657190824398*^9, 3.760657197614169*^9}, {3.7606573453271637`*^9, 
   3.7606573530859957`*^9}, {3.7606579457436037`*^9, 
   3.7606579546864557`*^9}, {3.760658360422861*^9, 3.7606583726486483`*^9}, {
   3.760660055143929*^9, 3.760660058698689*^9}, {3.760661239051345*^9, 
   3.760661275173807*^9}, 3.7606613876991863`*^9, {3.7607263216371593`*^9, 
   3.760726326815969*^9}, {3.760735607821501*^9, 3.760735622921002*^9}, {
   3.760747130972636*^9, 3.76074713556028*^9}, {3.7607473781783237`*^9, 
   3.760747384186637*^9}, {3.760752604858963*^9, 3.760752632521497*^9}, {
   3.7607544315468063`*^9, 3.760754461252605*^9}, {3.763084273015686*^9, 
   3.763084278047386*^9}, 3.7630847463926373`*^9, {3.763085179447597*^9, 
   3.76308520329741*^9}, {3.763086991203586*^9, 3.763086998679163*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7c0e55f9-1216-4f70-a7ed-a1b81fe680dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "examples", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"computeAWdecomposition", "[", 
   RowBox[{"groupAlgebra", "[", 
    RowBox[{"CyclicGroup", "[", "2", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.763084901774474*^9, 3.763084911581375*^9}, {
  3.763085289813836*^9, 3.763085295144783*^9}, {3.763085515302247*^9, 
  3.763085526528013*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"77a012a8-8555-4282-be51-866d1ecbcb37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], "}"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.763090960632707*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"960bef39-e442-4b98-9221-584310e95eb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"computeAWdecomposition", "[", 
   RowBox[{"groupAlgebra", "[", 
    RowBox[{"SymmetricGroup", "[", "3", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.763084774920801*^9, 3.763084827980385*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b86333ad-d53f-4131-9e0e-1afed3af2f26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.126406`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["1", "3"], ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", 
           FractionBox["1", "3"], ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", 
           FractionBox["1", "3"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", 
           FractionBox["1", "3"]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"]}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.763090960749505*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"0e06ce61-9b04-4a7a-a9e1-218f0f1d391c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"computeAWdecomposition", "[", 
   RowBox[{"groupAlgebra", "[", 
    RowBox[{"DihedralGroup", "[", "4", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.763085318752664*^9, 3.763085328414959*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ec257014-51ef-40d1-ae51-5f9ca3bf32dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.133894`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["1", "8"]}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "4"], ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0", ",", 
           FractionBox["1", "4"], ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           FractionBox["1", "4"], ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0", ",", 
           FractionBox["1", "4"], ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           FractionBox["1", "4"], ",", 
           FractionBox["1", "4"], ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "4"], ",", 
           FractionBox["1", "4"], ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}]}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"]}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["1", "8"], ",", 
         FractionBox["1", "8"], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "8"]}]}], "}"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7630909608708878`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"46ab1467-7513-4c93-9252-10a646786bc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"semisimpleQ", "[", 
  RowBox[{"drinfeldDouble", "[", 
   RowBox[{"SymmetricGroup", "[", "3", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.76308946101169*^9, 3.763089463517812*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c91da2a8-ce71-4f84-a267-dc07cd3c8548"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7630909616546793`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"94b2030e-6759-4feb-8c64-2fac9eaeae64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"r", "=", 
   RowBox[{"computeAWdecomposition", "[", 
    RowBox[{"drinfeldDouble", "[", 
     RowBox[{"SymmetricGroup", "[", "3", "]"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.763084805301909*^9, 3.7630848345455112`*^9}, {
  3.7630861226553288`*^9, 3.763086122953526*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"2e40bfbc-79d9-4223-8e25-7988e43ec289"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.03454`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "6"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["3", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           FractionBox["3", "2"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "12"], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "12"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{
            FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "12"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           RowBox[{
            FractionBox["1", "24"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           RowBox[{
            FractionBox["1", "24"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}], ",", "0", ",", "0"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["4", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           RowBox[{
            FractionBox["2", "3"], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]"}], 
             SqrtBox["3"]]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            FractionBox["2", "3"], "-", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]"}], 
             SqrtBox["3"]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
            ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["7", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["5", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["8", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["7", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["8", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["7", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["7", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["5", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           FractionBox["5", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["7", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["7", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["8", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           FractionBox["7", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["8", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           FractionBox["5", "9"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           RowBox[{"-", 
            FractionBox["7", "9"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["2", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", 
           FractionBox["2", "3"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           RowBox[{"-", 
            FractionBox["1", "3"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["3", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", 
           FractionBox["3", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", 
            FractionBox["3", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", 
           RowBox[{"-", 
            FractionBox["3", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         FractionBox["1", "6"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.76309096936898*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"66e78896-faa5-45e9-bba8-cb7cdd5935e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.763086127169544*^9, 3.763086129564529*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"df34c8d9-430e-4c50-9438-665fbcc77ea0"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.763090969440991*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"e252e2a6-f976-4b0b-abc4-8fd9a44a53a9"]
}, Open  ]]
},
WindowSize->{960, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/danielbarter/research_statement/AWdecomp.pdf"},\

FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1772, 42, 189, "Input",ExpressionUUID->"b981bba4-cc35-4a7f-b246-05d4073d6015",
 InitializationCell->True],
Cell[2333, 64, 16011, 226, 117, "Input",ExpressionUUID->"40fd1c1a-5133-47d7-b9ae-9c620f7094eb",
 InitializationCell->True],
Cell[18347, 292, 1640, 42, 163, "Input",ExpressionUUID->"a2d479d5-c9b0-43f7-adf2-53218fe5c6d1",
 InitializationCell->True],
Cell[19990, 336, 2952, 75, 232, "Input",ExpressionUUID->"afc0b294-1182-4e16-998d-89382b2b8f60",
 InitializationCell->True],
Cell[22945, 413, 1489, 37, 94, "Input",ExpressionUUID->"362b8c19-23e3-4619-a061-aeccce9c9347",
 InitializationCell->True],
Cell[24437, 452, 1499, 40, 117, "Input",ExpressionUUID->"f235f9c4-30a8-46fc-9f9c-26913ab3dee8",
 InitializationCell->True],
Cell[25939, 494, 1517, 31, 71, "Input",ExpressionUUID->"20104a31-7382-496b-be63-ff7bedec53d3",
 InitializationCell->True],
Cell[27459, 527, 1476, 31, 71, "Input",ExpressionUUID->"81a79465-2689-49a9-bdb3-20b53ed2a8e9",
 InitializationCell->True],
Cell[28938, 560, 1585, 33, 94, "Input",ExpressionUUID->"9dec6519-7e98-431f-ab35-99fa8cb17ef7",
 InitializationCell->True],
Cell[30526, 595, 2024, 49, 117, "Input",ExpressionUUID->"b8750e70-556c-4b5e-8173-55a90813a6f6",
 InitializationCell->True],
Cell[32553, 646, 1393, 32, 94, "Input",ExpressionUUID->"e037ad6f-f07d-4511-95d9-7c13560b1eb2",
 InitializationCell->True],
Cell[33949, 680, 2261, 52, 163, "Input",ExpressionUUID->"309cfbcb-7092-4803-8898-a779e9ee60d5",
 InitializationCell->True],
Cell[36213, 734, 4768, 92, 186, "Input",ExpressionUUID->"48bbf846-dceb-41e2-bb6c-c909222852c1",
 InitializationCell->True],
Cell[40984, 828, 5500, 109, 255, "Input",ExpressionUUID->"319acfda-1628-4b25-a385-4cca2a5a4175",
 InitializationCell->True],
Cell[46487, 939, 16186, 230, 163, "Input",ExpressionUUID->"be2deb47-b3a2-46b1-96b9-7f185817f006",
 InitializationCell->True],
Cell[62676, 1171, 2674, 56, 209, "Input",ExpressionUUID->"fb64435e-4ace-4100-bb2b-3f4eb9073ea7",
 InitializationCell->True],
Cell[65353, 1229, 2632, 57, 255, "Input",ExpressionUUID->"a7fee861-fb0e-44ca-b999-9334c4397545",
 InitializationCell->True],
Cell[67988, 1288, 1044, 23, 71, "Input",ExpressionUUID->"65a975d6-86c8-44be-8a81-fe50e17cd61c",
 InitializationCell->True],
Cell[69035, 1313, 6494, 125, 370, "Input",ExpressionUUID->"58bc96eb-c4b5-44fa-a72b-1b987ea0c59e",
 InitializationCell->True],
Cell[75532, 1440, 6596, 132, 347, "Input",ExpressionUUID->"fefc4f89-0175-4e1f-8ec9-26aa05188769",
 InitializationCell->True],
Cell[82131, 1574, 5142, 94, 255, "Input",ExpressionUUID->"7c0e55f9-1216-4f70-a7ed-a1b81fe680dc",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[87298, 1672, 481, 9, 55, "Input",ExpressionUUID->"77a012a8-8555-4282-be51-866d1ecbcb37"],
Cell[87782, 1683, 526, 17, 53, "Output",ExpressionUUID->"960bef39-e442-4b98-9221-584310e95eb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88345, 1705, 336, 6, 31, "Input",ExpressionUUID->"b86333ad-d53f-4131-9e0e-1afed3af2f26"],
Cell[88684, 1713, 2253, 68, 124, "Output",ExpressionUUID->"0e06ce61-9b04-4a7a-a9e1-218f0f1d391c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90974, 1786, 335, 6, 31, "Input",ExpressionUUID->"ec257014-51ef-40d1-ae51-5f9ca3bf32dc"],
Cell[91312, 1794, 3536, 106, 165, "Output",ExpressionUUID->"46ab1467-7513-4c93-9252-10a646786bc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94885, 1905, 291, 5, 31, "Input",ExpressionUUID->"c91da2a8-ce71-4f84-a267-dc07cd3c8548"],
Cell[95179, 1912, 154, 2, 35, "Output",ExpressionUUID->"94b2030e-6759-4feb-8c64-2fac9eaeae64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95370, 1919, 420, 9, 31, "Input",ExpressionUUID->"2e40bfbc-79d9-4223-8e25-7988e43ec289"],
Cell[95793, 1930, 25138, 533, 1819, "Output",ExpressionUUID->"66e78896-faa5-45e9-bba8-cb7cdd5935e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120968, 2468, 204, 3, 31, "Input",ExpressionUUID->"df34c8d9-430e-4c50-9438-665fbcc77ea0"],
Cell[121175, 2473, 149, 2, 35, "Output",ExpressionUUID->"e252e2a6-f976-4b0b-abc4-8fd9a44a53a9"]
}, Open  ]]
}
]
*)



==> anc/Associator.m <==
(* ::Package:: *)

bimodassociator[M0_,M1_,M2_,N0_,N1_,P0_,P1_,T_]:=Block[
{vA=vertices[M0,N0,P0][[2]],vB=vertices[M1,M2,N0][[2]],vC=vertices[M0,M1,N1][[1]],vD=vertices[N1,M2,P1][[1]],
rA,rB,rC,rD,
C0=M0[leftcat],C1=M0[rightcat],C2=M1[rightcat],C3=M2[rightcat],
V=Variables[T],
m0,m1,m2,n0,n1,p0,p1,m0p,m1p,m2p,n0p,n1p,C,g,h,X,mI,mpI,MA,MB,MC,MD,Q,out=0,rk,projg=0,projh=0},

C=coeff[T[[3]],V];
p0=V[[1,1]];p1=V[[1,2]];

rA=representationbasis12[P0,M0,N0,vA];
rB=representationbasis12[N0,M1,M2,vB];
rC=representationbasis21[M0,M1,N1,vC];
rD=representationbasis21[N1,M2,P1,vD];

Do[
X=SparseArray[i_->0,{M0[numob]M1[numob]M2[numob]N0[numob]N1[numob],M0[numob]M1[numob]M2[numob]N0[numob]N1[numob]}];
Table[
g=v[[5]];
h=v[[6]];
m0p=leftaction[M0,g,m0];m1p=m1;m2p=rightaction[M2,h,m2];
n0p=rightaction[N0,h,n0];n1p=leftaction[N1,g,n1];

mI=M1[numob]M2[numob]N0[numob]N1[numob]m0+M2[numob]N0[numob]N1[numob]m1+N0[numob]N1[numob]m2+N1[numob]n0+n1-(M1[numob]M2[numob]N0[numob]N1[numob]+M2[numob]N0[numob]N1[numob]+N0[numob]N1[numob]+N1[numob]);
mpI=M1[numob]M2[numob]N0[numob]N1[numob]m0p+M2[numob]N0[numob]N1[numob]m1p+N0[numob]N1[numob]m2p+N1[numob]n0p+n1p-(M1[numob]M2[numob]N0[numob]N1[numob]+M2[numob]N0[numob]N1[numob]+N0[numob]N1[numob]+N1[numob]);

MA=actionmatrix12[P0,M0,N0,rA,ann12[p0,m0,n0,p0,m0p,n0p,g,unit[C1],h]];
MB=actionmatrix12[N0,M1,M2,rB,ann12[n0,m1,m2,n0p,m1p,m2p,unit[C1],unit[C2],h]];
MC=actionmatrix21[M0,M1,N1,rC,ann21[m0,m1,n1,m0p,m1p,n1p,g,unit[C1],unit[C2]]];
MD=actionmatrix21[N1,M2,P1,rD,ann21[n1,m2,p1,n1p,m2p,p1,g,unit[C2],h]];

If[Length[MA]>0&&Length[MB]>0&&Length[MC]>0&&Length[MD]>0,Q=KroneckerProduct[MA,MB,MC,MD],Q={{0}}];
If[Dimensions[Q]=={1,1},
X[[mI,mpI]]=X[[mI,mpI]]+C[[Position[V,v][[1,1]]]] Q[[1,1]];
,
Print["nontrivial Q"];Print[Q]]
,{m0,M0[numob]},{m1,M1[numob]},{m2,M2[numob]},{n0,N0[numob]},{n1,N1[numob]}
];
out+=X,{v,V}
];

Do[
X=SparseArray[i_->0,{M0[numob]M1[numob]M2[numob]N0[numob]N1[numob],M0[numob]M1[numob]M2[numob]N0[numob]N1[numob]}];
Table[
m0p=rightaction[M0,g,m0];m1p=leftaction[M1,inverse[g],m1];m2p=m2;
n0p=leftaction[N0,inverse[g],n0];n1p=n1;

mI=M1[numob]M2[numob]N0[numob]N1[numob]m0+M2[numob]N0[numob]N1[numob]m1+N0[numob]N1[numob]m2+N1[numob]n0+n1-(M1[numob]M2[numob]N0[numob]N1[numob]+M2[numob]N0[numob]N1[numob]+N0[numob]N1[numob]+N1[numob]);
mpI=M1[numob]M2[numob]N0[numob]N1[numob]m0p+M2[numob]N0[numob]N1[numob]m1p+N0[numob]N1[numob]m2p+N1[numob]n0p+n1p-(M1[numob]M2[numob]N0[numob]N1[numob]+M2[numob]N0[numob]N1[numob]+N0[numob]N1[numob]+N1[numob]);

MA=actionmatrix12[P0,M0,N0,rA,ann12[p0,m0,n0,p0,m0p,n0p,unit[C0],inverse[g],unit[C3]]];
MB=actionmatrix12[N0,M1,M2,rB,ann12[n0,m1,m2,n0p,m1p,m2p,inverse[g],unit[C2],unit[C3]]];
MC=actionmatrix21[M0,M1,N1,rC,ann21[m0,m1,n1,m0p,m1p,n1p,unit[C0],g,unit[C2]]];
MD=actionmatrix21[N1,M2,P1,rD,ann21[n1,m2,p1,n1p,m2p,p1,unit[C0],unit[C2],unit[C3]]];

If[Length[MA]>0&&Length[MB]>0&&Length[MC]>0&&Length[MD]>0,Q=KroneckerProduct[MA,MB,MC,MD],Q={{0}}];
If[Dimensions[Q]=={1,1},
X[[mI,mpI]]=X[[mI,mpI]]+Q[[1,1]];
,
Print["nontrivial Q"];]
,{m0,M0[numob]},{m1,M1[numob]},{m2,M2[numob]},{n0,N0[numob]},{n1,N1[numob]}
];
projg+=X/Length[C1]
,{g,C1}
];

Do[
X=SparseArray[i_->0,{M0[numob]M1[numob]M2[numob]N0[numob]N1[numob],M0[numob]M1[numob]M2[numob]N0[numob]N1[numob]}];
Table[
m0p=m0;m1p=rightaction[M1,h,m1];m2p=leftaction[M2,inverse[h],m2];
n0p=n0;n1p=rightaction[N1,h,n1];

mI=M1[numob]M2[numob]N0[numob]N1[numob]m0+M2[numob]N0[numob]N1[numob]m1+N0[numob]N1[numob]m2+N1[numob]n0+n1-(M1[numob]M2[numob]N0[numob]N1[numob]+M2[numob]N0[numob]N1[numob]+N0[numob]N1[numob]+N1[numob]);
mpI=M1[numob]M2[numob]N0[numob]N1[numob]m0p+M2[numob]N0[numob]N1[numob]m1p+N0[numob]N1[numob]m2p+N1[numob]n0p+n1p-(M1[numob]M2[numob]N0[numob]N1[numob]+M2[numob]N0[numob]N1[numob]+N0[numob]N1[numob]+N1[numob]);

MA=actionmatrix12[P0,M0,N0,rA,ann12[p0,m0,n0,p0,m0p,n0p,unit[C0],unit[C1],unit[C3]]];
MB=actionmatrix12[N0,M1,M2,rB,ann12[n0,m1,m2,n0p,m1p,m2p,unit[C1],inverse[h],unit[C3]]];
MC=actionmatrix21[M0,M1,N1,rC,ann21[m0,m1,n1,m0p,m1p,n1p,unit[C0],unit[C1],h]];
MD=actionmatrix21[N1,M2,P1,rD,ann21[n1,m2,p1,n1p,m2p,p1,unit[C0],h,unit[C3]]];

If[Length[MA]>0&&Length[MB]>0&&Length[MC]>0&&Length[MD]>0,Q=KroneckerProduct[MA,MB,MC,MD],Q={{0}}];
If[Dimensions[Q]=={1,1},
X[[mI,mpI]]=X[[mI,mpI]]+Q[[1,1]];
,
Print["nontrivial Q"];]
,{m0,M0[numob]},{m1,M1[numob]},{m2,M2[numob]},{n0,N0[numob]},{n1,N1[numob]}
];
projh+=X/Length[C2]
,{h,C2}
];

rk=MatrixRank[out.projg.projh];
Return[rk];
]


bimodassociator[M0_,M1_,M2_,N0_,N1_,P0_,P1_]:=Block[
{defs=defects[P0[id],P1[id]]},
Sum[bimodassociator[M0,M1,M2,N0,N1,P0,P1,dT] defect[Position[defs,dT][[1,1]]],{dT,defs}]
]


bimodassociator[M0_,M1_,M2_]:=bimodassociator[M0,M1,M2]=Block[
{N0s=tensor[M1[id],M2[id]],N1s=tensor[M0[id],M1[id]],P0s,P1s,BA},
Table[
P0s=tensor[M0[id],N0[id]];P1s=tensor[N1[id],M2[id]];

Table[
BA=bimodassociator[M0,M1,M2,N0,N1,P0,P1];
(*Print[Position[defects[P0[id],P0[id]],identitydefect[Select[bimods,#[id]==P0[id]&][[1]]]][[1,1]]];*)
If[BA=!=0,
If[BA===defect[Position[defects[P0[id],P0[id]],identitydefect[Select[bimods,#[id]==P0[id]&][[1]]]][[1,1]]],0,"x"];
];BA
,{P0,P0s},{P1,P1s}
]
,{N0,N0s},{N1,N1s}
]
]


bimodassociator[M0_Integer,M1_,M2_]:=bimodassociator[M0,M1,M2]=Module[
{M=Select[bimods,#[id]==M0&][[1]],N=Select[bimods,#[id]==M1&][[1]],P=Select[bimods,#[id]==M2&][[1]],ass={}},
If[M[rightcat]===N[leftcat]&&N[rightcat]==P[leftcat],ass=bimodassociator[M,N,P]];
Return[ass]
]


==> anc/BPR.m <==
(* ::Package:: *)

leftrightladders[M_,N_]:=leftrightladders[M,N]=
Block[
{tab,basis,A=M[leftcat],B=M[rightcat],C=N[rightcat]},
tab=Table[
basis={};
Do[
If[leftrightaction[M,g,inverse[x],m]==mp&&leftrightaction[N,x,h,n]==np,
AppendTo[basis,x];
];
,
{x,B}
];
basis
,{g,A},{h,C},{m,numobjects[M]},{n,numobjects[N]},{mp,numobjects[M]},{np,numobjects[N]}
];
Return[tab]
];

leftladders[M_,N_]:=leftrightladders[M,N][[;;,1,;;,;;,;;,;;]]
rightladders[M_,N_]:=leftrightladders[M,N][[1,;;,;;,;;,;;,;;]]
ladders[M_,N_]:=leftrightladders[M,N][[1,1,;;,;;,;;,;;]]


mnladders[M_,N_]:=mnladders[M,N]=
Block[
{tab,basis},
tab=Table[
basis={};
Do[
If[rightaction[M,inverse[x],m]==m&&leftaction[N,x,n]==n,
AppendTo[basis,x];
];
,
{x,M[rightcat]}
];
basis
,{m,numobjects[M]},{n,numobjects[N]}
];
Return[tab]
];


(*SetAttributes[lf,NumericFunction];
SetAttributes[rf,NumericFunction];
*)
NQ[Subscript[lf, a_,b_]]=True;
NQ[Subscript[rf, a_,b_]]=True;
NQ[Subscript[\[Alpha], a_,b_]]=True;
NQ[Subscript[\[Beta], a_,b_]]=True;
NQ[Power[a_,b_]]:=True/;NQ[a];

ladmult[M_,N_,m_,n_,g0_+g1_,h_]:=ladmult[M,N,m,n,g0,h]+ladmult[M,N,m,n,g1,h]
ladmult[M_,N_,m_,n_,\[Alpha]_ g_,h_]:=\[Alpha] ladmult[M,N,m,n,g,h]/;(NumericQ[\[Alpha]]||NQ[\[Alpha]])
ladmult[M_,N_,m_,n_,g_,h0_+h1_]:=ladmult[M,N,m,n,g,h0]+ladmult[M,N,m,n,g,h1]
ladmult[M_,N_,m_,n_,g_,\[Alpha]_ h_]:=\[Alpha] ladmult[M,N,m,n,g,h]/;(NumericQ[\[Alpha]]||NQ[\[Alpha]])

ladmult[M_,N_,m_,n_,g_,h_]:=mult[h,g]

ladmult[M_,N_,m_,n_,g1_,x0_+x1_,h0_,g0_,y_,h1_]:=ladmult[M,N,m,n,g1,x0,h0,g0,y,h1]+ladmult[M,N,m,n,g1,x1,h0,g0,y,h1]
ladmult[M_,N_,m_,n_,g1_,x_,h0_,g0_,y0_+y1_,h1_]:=ladmult[M,N,m,n,g1,x,h0,g0,y0,h1]+ladmult[M,N,m,n,g1,x,h0,g0,y1,h1]
ladmult[M_,N_,m_,n_,g1_,\[Alpha]_ x_,h0_,g0_,y_,h1_]:=\[Alpha] ladmult[M,N,m,n,g1,x,h0,g0,y,h1]/;(NumericQ[\[Alpha]]||NQ[\[Alpha]])
ladmult[M_,N_,m_,n_,g1_,x_,h0_,g0_,\[Alpha]_ y_,h1_]:=\[Alpha] ladmult[M,N,m,n,g1,x,h0,g0,y,h1]/;(NumericQ[\[Alpha]]||NQ[\[Alpha]])

ladmult[M_,N_,m_,n_,g1_,x_,h0_,g0_,y_,h1_]:=1/(associator[M,g0,leftaction[M,g1,m],inverse[x]]associator[N,y,leftaction[N,x,n],h0])ladmult[M,N,leftaction[M,mult[g0,g1],m],n,x,y]


idempotents[M_,N_]:=Block[
{ids={},ladders=mnladders[M,N],idlist={},rep},
idlist=Table[
ids=primitiveidempotents[ladders[[m,n]],ladmult[M,N,m,n,#1,#2]&];
ids
,{m,numobjects[M]},{n,numobjects[N]}
];
Return[FullSimplify[idlist]];
];


idrep[M_,N_]:=idrep[M,N]=
Block[
{classes={},ids=idempotents[M,N],list={},m,n,mp,np,listmn={},i,g,ip,mat},
Do[(*Loop over m,n*)
Do[(*Loop over i:(m,n)\[Rule](m,n)*)
If[FreeQ[classes,{m,n,i}],
list={{m,n,i}};
Do[(*Loop over m',n'*)
Do[(*Loop over i':(m',n')\[Rule](m',n')*)
If[!(m==mp&&n==np&&i==ip)&&Length[ladders[M,N][[m,n,mp,np]]]>0,
AppendTo[list,{mp,np,ip}]
]
,{ip,ids[[mp,np]]}
]
,{mp,numobjects[M]},{np,numobjects[N]}
];
AppendTo[classes,list];
]
,{i,ids[[m,n]]}
]
,{m,numobjects[M]},{n,numobjects[N]}
];
Return[FullSimplify[classes[[;;,1,;;]]]]
]


leftvertices[M_,N_]:=leftvertices[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],ladders=leftladders[M,N],mI,nI,mJ,nJ,idI,J,basis,cI,cJ,Ii,Ji,gi,giinv,ladsgIJ,MgIJ,cV,I0,cI0,c0,eqns={},Unnormalised},

Unnormalised=Table[
basis={};
{mI,nI}=idI[[1;;2]];{mJ,nJ}=J[[1;;2]];
Ii=Position[ids,idI][[1,1]];Ji=Position[ids,J][[1,1]];gi=Position[A,g][[1,1]];
ladsgIJ=ladders[[gi,mI,nI,mJ,nJ]];
cI=coeff[idI[[3]],B];
Do[cI[[x]]=cI[[x]]/associator[M,g,mI,inverse[B[[x]]]],{x,Length[B]}];
I0=cI.B;
MgIJ={};
If[Length[ladsgIJ]>0,
Do[
cV=coeff[
ladmult[M,N,leftaction[M,g,mI],nI,ladmult[M,N,leftaction[M,g,mI],nI,I0,x],J[[3]]],
B];
AppendTo[MgIJ,cV];
,{x,ladsgIJ}
];
MgIJ=columnSpace[Transpose[MgIJ]];
If[Length[MgIJ]>0,MgIJ=Subscript[lf, gi,Ii]FullSimplify[MgIJ.B][[1]]];
	];
MgIJ
,{g,A},{idI,ids},{J,ids}
];

Return[FullSimplify[Unnormalised]]
]


rightvertices[M_,N_]:=rightvertices[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],ladders=rightladders[M,N],mI,nI,mJ,nJ,idI,J,basis,cI,cJ,Ii,Ji,gi,giinv,ladsIgJ,MIgJ,cV,J0,cI0,c0,eqns={},Unnormalised},

Unnormalised=Table[
basis={};
{mI,nI}=idI[[1;;2]];{mJ,nJ}=J[[1;;2]];
Ii=Position[ids,idI][[1,1]];Ji=Position[ids,J][[1,1]];gi=Position[C,g][[1,1]];
ladsIgJ=ladders[[gi,mI,nI,mJ,nJ]];

MIgJ={};
If[Length[ladsIgJ]>0,
Do[

cJ=coeff[J[[3]],B];
Do[cJ[[t]]=cJ[[t]]/associator[N,B[[t]],leftaction[N,x,nI],g],{t,Length[B]}];
J0=cJ.B;

cV=coeff[ladmult[M,N,mI,nI,ladmult[M,N,mI,nI,idI[[3]],x],J0],B];
AppendTo[MIgJ,cV];
,{x,ladsIgJ}
];
MIgJ=columnSpace[Transpose[MIgJ]];
If[Length[MIgJ]>0,MIgJ=Subscript[rf, gi,Ii]FullSimplify[MIgJ.B][[1]]];
	];
MIgJ
,{g,C},{idI,ids},{J,ids}
];
Return[FullSimplify[Unnormalised]]
]


leftdual[M_,N_]:=leftdual[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],L=leftvertices[M,N],gi,gii,Ii,Ji},
Table[
gi=Position[A,g][[1,1]];gii=Position[A,inverse[g]][[1,1]];Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
Subscript[\[Alpha], gi,Ii]L[[gii,Ji,Ii]]
,{g,A},{I,ids},{J,ids}]
]


rightdual[M_,N_]:=rightdual[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],R=rightvertices[M,N],gi,gii,Ii,Ji},
Table[
gi=Position[C,g][[1,1]];gii=Position[C,inverse[g]][[1,1]];Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
Subscript[\[Beta], gi,Ii]R[[gii,Ji,Ii]]
,{g,C},{I,ids},{J,ids}]
]


leftnormalise[M_,N_]:=leftnormalise[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N], L=leftvertices[M,N],Ld=leftdual[M,N],gi,mI,mJ,nI,nJ,iI,iJ,J},
Table[
gi=Position[A,g][[1,1]];
{mI,nI}=I[[1;;2]];iI=Position[ids,I][[1,1]];
Do[If[Length[L[[gi,iI,j]]]>0,iJ=j],{j,Length[ids]}];
J=ids[[iJ]];{mJ,nJ}=J[[1;;2]];
coeff[ladmult[M,N,mJ,nJ,inverse[g],Ld[[gi,iI,iJ]],unit[C],g,L[[gi,iI,iJ]],unit[C]],B]==coeff[J[[3]],B]
,{g,A},{I,ids}]
]


rightnormalise[M_,N_]:=rightnormalise[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],R=rightvertices[M,N],Rd=rightdual[M,N],hi,mI,mJ,nI,nJ,iI,iJ,J},
Table[
hi=Position[C,h][[1,1]];
{mI,nI}=I[[1;;2]];iI=Position[ids,I][[1,1]];
Do[If[Length[R[[hi,iI,j]]]>0,iJ=j],{j,Length[ids]}];
J=ids[[iJ]];{mJ,nJ}=J[[1;;2]];
coeff[ladmult[M,N,mJ,nJ,unit[A],Rd[[hi,iI,iJ]],inverse[h],unit[A],R[[hi,iI,iJ]],h],B]==coeff[J[[3]],B]
,{h,C},{I,ids}]
]


midassociatoreqns[M_,N_]:=midassociatoreqns[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],L=leftvertices[M,N],R=rightvertices[M,N],gi,hi,mI,nI,mJ,nJ,Ii,J,Ji,K,Ki,Q,Qi,top,bottom},
Table[
gi=Position[A,g][[1,1]];
hi=Position[C,h][[1,1]];
Ii=Position[ids,I][[1,1]];
{mI,nI}=I[[1;;2]];
Do[If[Length[L[[gi,Ii,x]]]>0,Ki=x],{x,Length[ids]}];
Do[If[Length[R[[hi,Ki,x]]]>0,Ji=x],{x,Length[ids]}];

Do[If[Length[R[[hi,Ii,x]]]>0,Qi=x],{x,Length[ids]}];

top=ladmult[M,N,mI,nI,g,L[[gi,Ii,Ki]],unit[C],unit[A],R[[hi,Ki,Ji]],h];
bottom=ladmult[M,N,mI,nI,unit[A],R[[hi,Ii,Qi]],h,g,L[[gi,Qi,Ji]],unit[C]];
coeff[top,B]==mass coeff[bottom,B]
,{g,A},{h,C},{I,ids}
]//FullSimplify
]


leftassociatoreqns[M_,N_]:=leftassociatoreqns[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],L=leftvertices[M,N],gi,hi,mI,nI,Ii,Ji,K,Ki,top,gh,ghi},
Table[
gi=Position[A,g][[1,1]];
hi=Position[A,h][[1,1]];
Ii=Position[ids,I][[1,1]];
{mI,nI}=I[[1;;2]];
gh=mult[g,h];ghi=Position[A,gh][[1,1]];

Do[If[Length[L[[hi,Ii,x]]]>0,Ki=x],{x,Length[ids]}];
Do[If[Length[L[[gi,Ki,x]]]>0,Ji=x],{x,Length[ids]}];

top=ladmult[M,N,mI,nI,h,L[[hi,Ii,Ki]],unit[C],g,L[[gi,Ki,Ji]],unit[C]];
coeff[top,B]==lass coeff[L[[ghi,Ii,Ji]],B]
,{g,A},{h,A},{I,ids}
]//FullSimplify
]


rightassociatoreqns[M_,N_]:=rightassociatoreqns[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],R=rightvertices[M,N],gi,hi,mI,nI,mJ,nJ,Ii,J,Ji,K,Ki,top,gh,ghi},
Table[
gi=Position[C,g][[1,1]];
hi=Position[C,h][[1,1]];
Ii=Position[ids,I][[1,1]];
{mI,nI}=I[[1;;2]];
gh=mult[g,h];ghi=Position[C,gh][[1,1]];

Do[If[Length[R[[gi,Ii,x]]]>0,Ki=x],{x,Length[ids]}];
Do[If[Length[R[[hi,Ki,x]]]>0,Ji=x],{x,Length[ids]}];

top=ladmult[M,N,mI,nI,unit[A],R[[gi,Ii,Ki]],g,unit[A],R[[hi,Ki,Ji]],h];
coeff[top,B]==rass coeff[R[[ghi,Ii,Ji]],B]
,{g,C},{h,C},{I,ids}
]//FullSimplify
]


leftrightvertices[M_,N_]:=leftrightvertices[M,N]=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],L=leftvertices[M,N],R=rightvertices[M,N],gi,hi,mI,nI,mJ,nJ,Ii,J,Ji,Ki},
Table[
gi=Position[A,g][[1,1]];hi=Position[C,h][[1,1]];
Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
{mI,nI}=I[[1;;2]];

Ki={};
Do[If[Length[L[[gi,Ii,x]]]>0&&Length[R[[hi,x,Ji]]]>0,Ki=x],{x,Length[ids]}];

If[Ki=!={},
ladmult[M,N,mI,nI,g,L[[gi,Ii,Ki]],unit[C],unit[A],R[[hi,Ki,Ji]],h],
{}]

,{g,A},{h,C},{I,ids},{J,ids}
]//FullSimplify
]


buildblocks[M_,N_]:=Block[
{ids=idrep[M,N], LR=leftrightvertices[M,N],blocks={},block,A=M[leftcat],B=M[rightcat],C=N[rightcat]},
Do[
If[FreeQ[blocks,ids[[i]]],
block={ids[[i]]};
Do[
Do[
If[i!=ip&&Length[LR[[g,h,i,ip]]]>0&&LR[[g,h,i,ip]]=!=0&&FreeQ[block,ids[[ip]]],
AppendTo[block,ids[[ip]]];
]
,{ip,Length[ids]}
]
,{g,Length[A]},{h,Length[C]}];
AppendTo[blocks,block];
];
,{i,Length[ids]}
];
Return[blocks];
];


rebuildblock[M_,N_,b_,n_,LR_]:=Block[
{ids=idrep[M,N],blocks={},block,i,A=M[leftcat],B=M[rightcat],C=N[rightcat]},
i=Position[ids,b[[n]]][[1,1]];
block={ids[[i]]};
Do[
Do[
If[i!=ip&&Length[LR[[g,h,i,ip]]]>0&&FreeQ[block,ids[[ip]]],
AppendTo[block,ids[[ip]]];
]
,{ip,Length[ids]}
]
,{g,Length[A]},{h,Length[C]}];
Return[block];
]


buildactiontable[M_,N_,blk_,LR_]:=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],x},
Table[
Do[
If[
Length[
LR[[g,h,Position[ids,blk[[Ii]]][[1,1]],Position[ids,blk[[Ji]]][[1,1]]]]
]>0,x=Ji]
,{Ji,Length[blk]}
];x
,{g,Length[A]},{h,Length[C]},{Ii,Length[blk]}
]
]


buildeqns[M_,N_,ids_,blk_,LA_,MA_,RA_,bimod_]:=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],eqns,Ii,Ii0},
eqns={};
Do[
Ii=Position[ids,I][[1,1]];Ii0=Position[blk,I][[1,1]];
AppendTo[eqns,MA[[g,h,Ii]]/.{mass->bimod[associator][[g,h,Ii0]]}];
,{g,Length[A]},{h,Length[C]},{I,blk}
];
Do[
Ii=Position[ids,I][[1,1]];Ii0=Position[blk,I][[1,1]];
AppendTo[eqns,LA[[g,h,Ii]]/.{lass->1}];
,{g,Length[A]},{h,Length[A]},{I,blk}
];
Do[
Ii=Position[ids,I][[1,1]];Ii0=Position[blk,I][[1,1]];
AppendTo[eqns,RA[[g,h,Ii]]/.{rass->1}];
,{g,Length[C]},{h,Length[C]},{I,blk}
];
Do[Ii=Position[ids,I][[1,1]];AppendTo[eqns,Subscript[lf, g,Ii]!=0],{g,Length[A]},{I,blk}];
Do[Ii=Position[ids,I][[1,1]];AppendTo[eqns,Subscript[rf, g,Ii]!=0],{g,Length[C]},{I,blk}];
Return[FullSimplify[Flatten[eqns]]];
]


dualvertexeqns[M_,N_,ids_,blk_,LN_,RN_]:=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],eqns,Ii,Ii0},

eqns={};
Do[
Ii=Position[ids,I][[1,1]];Ii0=Position[blk,I][[1,1]];
AppendTo[eqns,LN[[g,Ii]]]
,{g,Length[A]},{I,blk}];

Do[
Ii=Position[ids,I][[1,1]];Ii0=Position[blk,I][[1,1]];
AppendTo[eqns,RN[[g,Ii]]]
,{g,Length[C]},{I,blk}];

Return[FullSimplify[Flatten[eqns]]];
]


blockvertices[M_,N_,ids_,blk_,L_,Ld_,R_,Rd_,simp_,sol_,LN_,RN_]:=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],Lt,Ltd,Rt,Rtd,Ii,Ji,eqns,soldual},

eqns=dualvertexeqns[M,N,ids,blk,LN,RN];

eqns=eqns/.simp/.sol;
soldual=Solve[eqns];

Lt=Table[
Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
L[[g,Ii,Ji]]
,{g,Length[A]},{I,blk},{J,blk}];

Rt=Table[
Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
R[[g,Ii,Ji]]
,{g,Length[C]},{I,blk},{J,blk}];

Ltd=Table[
Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
Ld[[g,Ii,Ji]]
,{g,Length[A]},{I,blk},{J,blk}];

Rtd=Table[
Ii=Position[ids,I][[1,1]];Ji=Position[ids,J][[1,1]];
Rd[[g,Ii,Ji]]
,{g,Length[C]},{I,blk},{J,blk}];

Return[{Lt,Ltd,Rt,Rtd}/.simp/.sol/.soldual[[1]]/.{Subscript[lf, a_,b_]:>1,Subscript[rf, a_,b_]:>1,Subscript[\[Alpha], a_,b_]:>1,Subscript[\[Beta], a_,b_]:>1}//FullSimplify]
]


identifybimod[M_,N_,simpbimod_,timeconstraint_]:=Block[
{A=M[leftcat],B=M[rightcat],C=N[rightcat],ids=idrep[M,N],L=leftvertices[M,N],R=rightvertices[M,N],Ld=leftdual[M,N],Rd=rightdual[M,N],LR=leftrightvertices[M,N],data={},actiontable,Found=False,blk,n,eqns,
LA=leftassociatoreqns[M,N],MA=midassociatoreqns[M,N],RA=rightassociatoreqns[M,N],LN=leftnormalise[M,N],RN=rightnormalise[M,N],Lt,Ltd,Rt,Rtd,sol,simplifier,A\[Alpha],A\[Beta],Alf,Arf,a,b,usedsimp={}},

Alf={1,Subscript[lf, a],Subscript[lf, b],Subscript[lf, a,b]};Arf={1,Subscript[rf, a],Subscript[rf, b],Subscript[rf, a,b]};

simplifier=Flatten[Table[ToExpression["{\!\(\*SubscriptBox[\(lf\), \(a_, b_\)]\)\[RuleDelayed]"<>ToString[z,StandardForm]<>",\!\(\*SubscriptBox[\(rf\), \(a_, b_\)]\)\[RuleDelayed]"<>ToString[w,StandardForm]<>"}"],{z,Alf},{w,Arf}],1];

AppendTo[simplifier,{Subscript[lf, 1,a_]:>1,Subscript[rf, 1,a_]:>1}];

For[n=1,n<=Length[simpbimod],n++,
If[Found==False,
blk=rebuildblock[M,N,simpbimod,n,LR];
Do[
If[A===bimod[leftcat]&&C==bimod[rightcat]&&Length[blk]==bimod[numob]&&Found==False,
If[buildactiontable[M,N,blk,LR]==bimod[action],

eqns=buildeqns[M,N,ids,blk,LA,MA,RA,bimod];

(*TimeConstrained[sol=Solve[eqns],.25 timeconstraint,Print["timed out"];sol={}];*)
If[Length[sol]==0,
Do[
TimeConstrained[sol=Solve[ReplaceAll[eqns,simp]],timeconstraint,Print["timed out"];sol={}];
If[Length[sol]>0,Found=True;usedsimp=simp;Break[]];
,{simp,simplifier}
];
];

If[Length[sol]>0,
{Lt,Ltd,Rt,Rtd}=blockvertices[M,N,ids,blk,L,Ld,R,Rd,usedsimp,sol[[1]],LN,RN];

data=<|id->bimod[id],leftcat->A,rightcat->C,numob->Length[blk],objects->blk,action->bimod[action],associator->bimod[associator],lvertices->Lt,ldualvertices->Ltd,rvertices->Rt,rdualvertices->Rtd|>;
Found=True;
Return[data,Block];
]
]]
,{bimod,bimods}]

];];
If[data=={},data=identifybimod[M,N,simpbimod,timeconstraint+20]];
Return[data];
]


tensor[M_,N_]:=tensor[M,N]=Module[
{blks,decomp={},d,t},
If[
M[rightcat]===N[leftcat],
blks=buildblocks[M,N];
Do[
t=120;
d={};
d=identifybimod[M,N,b,t];
AppendTo[decomp,d];
,{b,blks}];
];
Return[decomp];
]


tensor[M0_Integer,N0_]:=tensor[M0,N0]=Module[
{M=Select[bimods,#[id]==M0&][[1]],N=Select[bimods,#[id]==N0&][[1]],decomp={}},
If[M[rightcat]===N[leftcat],decomp=tensor[M,N]];
Return[decomp]
]


==> anc/BuildVecGBimods.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
defineBimod[M_]:=
Block[
{data,cosets,cosetreps,LeftAction,RightAction,actiontable,associatortable,leftassociatortable,midassociatortable,rightassociatortable,generatesubgpels,a,b,A=M[[2]],B=M[[3]],H0=H[M[[4]]],\[Alpha],\[Beta],sol,vars},
cosets=Module[{cosets1={},coset={}},
Do[coset={};Do[AppendTo[coset,mult[ob[g,inverse[h]],m]],{m,H0}];
coset=Sort[DeleteDuplicates[coset]];
If[FreeQ[cosets1,coset],AppendTo[cosets1,coset]];,{g,A},{h,B}];cosets1];
cosetreps=Table[c[[1]],{c,cosets}];

LeftAction[g_,m_]:=Module[
{c=cosets[[m,;;]],r=cosetreps,mp},
mp=Sort[mult[ob[g,unit[B]],#]&/@c];
Return[Position[r,mp[[1]]][[1,1]]]
];

RightAction[h_,m_]:=Module[
{c=cosets[[m,;;]],r=cosetreps,mp},
mp=Sort[mult[ob[unit[A],inverse[h]],#]&/@c];
Return[Position[r,mp[[1]]][[1,1]]]
];
actiontable=Table[
Position[cosetreps,cosetreps[[RightAction[h,LeftAction[g,m]]]]][[1,1]]
,{g,A},{h,B},{m,Length[cosetreps]}
];

generatesubgpels[g0_,g1_,m_,h1_,h0_]:=Module[
{a2,a2m,a1,a1m,a0,m2,m1,
G2=ob[g0,inverse[h0]],
G1=ob[g1,inverse[h1]]},
a0=cosetreps[[m]];
a1m=LeftAction[g1,RightAction[h1,m]];a1=cosetreps[[a1m]];
a2m=LeftAction[g0,RightAction[h0,a1m]];a2=cosetreps[[a2m]];
m2=mult[mult[inverse[a2],G2],a1];
m1=mult[mult[inverse[a1],G1],a0];
Return[{m2,m1}];
];

leftassociatortable=Table[
{a,b}=generatesubgpels[g0,g1,m,unit[B],unit[B]];
If[FreeQ[H0,a]||FreeQ[H0,b],Print["Error: ",H0,"\n",a,"\n",b]];
\[Omega][M[[4]]][a,b] Subscript[\[Alpha], mult[g0,g1],m]/(Subscript[\[Alpha], g1,m] Subscript[\[Alpha], g0,LeftAction[g1,m]])
,{g0,A},{g1,A},{m,Length[cosetreps]}
];

midassociatortable=Table[
{a,b}=generatesubgpels[g0,unit[A],m,h1,unit[B]];If[FreeQ[H0,a]||FreeQ[H0,b],Print["Error: ",H0,"\n",a,"\n",b]];
1/\[Omega][M[[4]]][a,b] (Subscript[\[Beta], h1,m] Subscript[\[Alpha], g0,RightAction[h1,m]])/(Subscript[\[Alpha], g0,m] Subscript[\[Beta], h1,LeftAction[g0,m]])
,{g0,A},{h1,B},{m,Length[cosetreps]}
];

rightassociatortable=Table[
{a,b}=generatesubgpels[unit[A],unit[A],m,h1,h0];If[FreeQ[H0,a]||FreeQ[H0,b],Print["Error: ",H0,"\n",a,"\n",b]];
\[Omega][M[[4]]][a,b] Subscript[\[Beta], mult[h1,h0],m]/(Subscript[\[Beta], h1,m] Subscript[\[Beta], h0,RightAction[h1,m]])
,{h1,B},{h0,B},{m,Length[cosetreps]}
];

If[(leftassociatortable/.{Subscript[\[Alpha], a_,b_]:>1})==ConstantArray[1,Dimensions[leftassociatortable]],sol={{}},
sol=Solve[leftassociatortable==ConstantArray[1,Dimensions[leftassociatortable]]]];

leftassociatortable=leftassociatortable/.sol[[1]];
midassociatortable=midassociatortable/.sol[[1]];
rightassociatortable=rightassociatortable/.sol[[1]];

If[(rightassociatortable/.{Subscript[\[Beta], a_,b_]:>1})==ConstantArray[1,Dimensions[rightassociatortable]],sol={{}},sol=Solve[rightassociatortable==ConstantArray[1,Dimensions[rightassociatortable]]]];

(*leftassociatortable=leftassociatortable/.sol[[1]]/.{Subscript[\[Alpha], a_,b_]\[RuleDelayed]1,Subscript[\[Beta], a_,b_]\[RuleDelayed]1};*)
midassociatortable=midassociatortable/.sol[[1]]/.{Subscript[\[Alpha], a_,b_]:>1,Subscript[\[Beta], a_,b_]:>1};
(*rightassociatortable=rightassociatortable/.sol[[1]]/.{Subscript[\[Alpha], a_,b_]\[RuleDelayed]1,Subscript[\[Beta], a_,b_]\[RuleDelayed]1};*)


data=<|id->M[[1]],leftcat->A,rightcat->B,numob->Length[cosetreps],objects->Range[1,Length[cosetreps]],action->actiontable,associator->midassociatortable/.{Subscript[\[Alpha], a_,b_]:>1,Subscript[\[Beta], a_,b_]:>1}|>;
Return[data];
];


numobjects[M_]:=M[numob];
objects[M_]:=M[objects];

leftrightaction[M_,g_,h_,m_]:=leftrightaction[M,g,h,m]=M[action][[Position[M[leftcat],g][[1,1]],Position[M[rightcat],h][[1,1]],m]]
leftaction[M_,g_,m_]:=leftaction[M,g,m]=leftrightaction[M,g,unit[M[rightcat]],m];
rightaction[M_,h_,m_]:=rightaction[M,h,m]=leftrightaction[M,unit[M[leftcat]],h,m];


associator[M_,g_,m_,h_]:=associator[M,g,m,h]=M[associator][[Position[M[leftcat],g][[1,1]],Position[M[rightcat],h][[1,1]],m]]

bimods=defineBimod[#]&/@AllDWs;
bimodnames=Association[Table[{x[[1]]->x[[4]]},{x,AllDWs}]];


(* ::Input::Initialization:: *)
RunTests:=Module[
{},
Print["Left associative"];
Do[
Do[
If[leftaction[M,g,leftaction[M,h,m]]!=leftaction[M,mult[g,h],m],Print[M];Break[]];
,{g,M[leftcat]},{h,M[leftcat]},{m,numobjects[M]}
];
,{M,bimods}
];


Print["Right associative"];
Do[
Do[
If[rightaction[M,h,rightaction[M,g,m]]!=rightaction[M,mult[g,h],m],Print[M];Break[]];
,{g,M[rightcat]},{h,M[rightcat]},{m,numobjects[M]}
];
,{M,bimods}
];
Print["Middle associative"];
Do[
Do[
If[rightaction[M,h,leftaction[M,g,m]]!=leftaction[M,g,rightaction[M,h,m]],Print[M];Break[]];
,{g,M[leftcat]},{h,M[rightcat]},{m,numobjects[M]}
]
,
{M,bimods}
];
(*LLR pentagon equation*)
Print["LLR"];
Do[
Do[
If[(midassociator[M,g0,leftaction[M,g1,m],h]midassociator[M,g1,m,h]leftassociator[M,g0,g1,rightaction[M,h,m]])/(leftassociator[M,g0,g1,m]midassociator[M,mult[g0,g1],m,h])!=1,Print[M];Break[]];
,{g0,M[leftcat]},{g1,M[leftcat]},{h,M[rightcat]},{m,numobjects[M]}
]
,{M,bimods}
];
(*LRR pentagon equation*)
Print["LRR"];
Do[
Do[
If[(midassociator[M,g,rightaction[M,h0,m],h1]midassociator[M,g,m,h0]rightassociator[M,m,h0,h1])/(midassociator[M,g,m,mult[h0,h1]]rightassociator[M,leftaction[M,g,m],h0,h1])!=1,Print[M];Break[]];
,{g,M[leftcat]},{h0,M[rightcat]},{h1,M[rightcat]},{m,numobjects[M]}
]
,
{M,bimods}];

Print["LLRR"];
Do[
Do[
a=leftassociator[M,g0,g1,rightaction[M,mult[h0,h1],m]]rightassociator[M,m,h0,h1]midassociator[M,g0,leftrightaction[M,g1,h0,m],h1]midassociator[M,g1,rightaction[M,h0,m],h1]midassociator[M,g0,leftaction[M,g1,m],h0]midassociator[M,g1,m,h0];
b=midassociator[M,mult[g0,g1],m,mult[h0,h1]]rightassociator[M,leftaction[M,mult[g0,g1],m],h0,h1]leftassociator[M,g0,g1,m];
If[a/b!=1,Print[M];Break[]];
,{g0,M[leftcat]},{g1,M[leftcat]},{h0,M[rightcat]},{h1,M[rightcat]},{m,numobjects[M]}
];
,
{M,bimods}];
(*Equivalent associator?*)
Print["equivalences"];
Do[
If[M0[leftcat]==M1[leftcat]&&M0[rightcat]==M1[rightcat]&&M1[action]===M0[action]&&M0!=M1&&M0[id]>M1[id],
(*Print[M0," ? ",M1," "];*)
eqns={};
Do[
AppendTo[eqns,leftassociator[M0,g0,g1,m]==(Subscript[\[Beta]L, g1,m] Subscript[\[Beta]L, g0,leftaction[M1,g1,m]])/Subscript[\[Beta]L, mult[g0,g1],m] leftassociator[M1,g0,g1,m]]
,{g0,M0[leftcat]},{g1,M0[leftcat]},{m,numobjects[M0]}
];
Do[
AppendTo[eqns,rightassociator[M0,m,h0,h1]==(Subscript[\[Beta]R, m,h0] Subscript[\[Beta]R, rightaction[M0,h0,m],h1])/Subscript[\[Beta]R, m,mult[h0,h1]] rightassociator[M1,m,h0,h1]]
,{h0,M0[rightcat]},{h1,M0[rightcat]},{m,numobjects[M0]}
];
Do[
AppendTo[eqns,midassociator[M0,g0,m,h0]==(Subscript[\[Beta]L, g0,m] Subscript[\[Beta]R, leftaction[M1,g0,m],h0])/(Subscript[\[Beta]R, m,h0] Subscript[\[Beta]L, g0,rightaction[M1,h0,m]]) midassociator[M1,g0,m,h0]]
,{g0,M0[leftcat]},{h0,M0[rightcat]},{m,numobjects[M0]}
];
eqns=Flatten[eqns];
If[Length[Solve[eqns]]!=0,
Print[M0," ~ ",M1," "];
]
]
,{M0,bimods},{M1,bimods}];
]


==> anc/Compose.m <==
(* ::Package:: *)

compositeaction[M_,N_,P_,basisA_,basisB_,T_]:=compositeaction[M,N,P,basisA,basisB,T]=Block[
{V=Variables[T],C,m,n,np,p,X,Q,MA,MB,out=0,rk=0,basis=representationbasis[M,P,T]},

C=coeff[T[[3]],V];
m=V[[1,1]];p=V[[1,2]];

Do[
X=ConstantArray[0,N[numob]{1,1}];

Do[
np=leftrightaction[N,v[[5]],v[[6]],n];
MA=actionmatrix[M,N,basisA,ann[m,n,m,np,v[[5]],v[[6]]]];
MB=actionmatrix[N,P,basisB,ann[n,p,np,p,v[[5]],v[[6]]]];

If[Length[MA]>0&&Length[MB]>0,Q=KroneckerProduct[MA,MB],
Q=0];

X[[n,np]]=X[[n,np]]+C[[Position[V,v][[1,1]]]] Q

,{n,N[numob]}
];
out+=X,{v,V}
];

rk=MatrixRank[ArrayFlatten[out]];
Return[rk];
]


compositiontable[M_,N_,P_]:=compositiontable[M,N,P]=Block[
{defMN=defects[M,N],defNP=defects[N,P],defMP=defects[M,P],rA,rB,dT},
Table[
rA=representationbasis[M,N,dA];rB=representationbasis[N,P,dB];
Sum[compositeaction[M,N,P,rA,rB,dT] defect[Position[defMP,dT][[1,1]]],{dT,defMP}],{dA,defMN},{dB,defNP}
]
]


compositiontable[M_Integer,N_,P_]:=compositiontable[M,N,P]=Block[
{M0=Select[bimods,#[id]==M&][[1]],N0=Select[bimods,#[id]==N&][[1]],P0=Select[bimods,#[id]==P&][[1]]},
If[M0[leftcat]==N0[leftcat]==P0[leftcat]&&M0[rightcat]==N0[rightcat]==P0[rightcat],
compositiontable[M0,N0,P0],{}]];


identitydefect[M_]:=Block[
{defs=defects[Select[bimods,#[id]==M[id]&][[1]],Select[bimods,#[id]==M[id]&][[1]]],rA,rB,idsL={},FLAG,ids={}},

Do[
rA=representationbasis[M,M,dA];
FLAG=True;
Do[
rB=representationbasis[M,M,dB];
If[compositeaction[M,M,M,rA,rB,dT]!=KroneckerDelta[Position[defs,dB][[1,1]],Position[defs,dT][[1,1]]],FLAG=False;Break]
,{dB,defs},{dT,defs}
];
If[FLAG,AppendTo[idsL,dA]];
,{dA,defs}];

Do[
rA=representationbasis[M,M,dA];
FLAG=True;
Do[
rB=representationbasis[M,M,dB];
If[compositeaction[M,M,M,rB,rA,dT]!=KroneckerDelta[Position[defs,dB][[1,1]],Position[defs,dT][[1,1]]],FLAG=False;Break]
,{dB,defs},{dT,defs}
];
If[FLAG,AppendTo[ids,dA]];
,{dA,idsL}];
Return[ids[[1]]];
]


identitydefect[M_Integer]:=identitydefect[Select[bimods,#[id]==M&][[1]]];


==> anc/ConstructDefects.m <==
(* ::Package:: *)

(* ::Code::Initialization:: *)
annmult[M_,N_,ann[m0_,n0_,m1_,n1_,g0_,h0_],ann[m1_,n1_,m2_,n2_,g1_,h1_]]:=annmult[M,N,ann[m0,n0,m1,n1,g0,h0],ann[m1,n1,m2,n2,g1,h1]]=Block[
{\[Lambda]=1},
\[Lambda]=1;
\[Lambda]=\[Lambda]*associator[M,inverse[g1],rightaction[M,inverse[h1],m2],inverse[h0]]/associator[N,g1,leftaction[N,g0,n0],h0];
Return[\[Lambda]*ann[m0,n0,m2,n2,mult[g1,g0],mult[h0,h1]]];
]
annmult[M_,N_,\[Alpha]_ a_,b_]:=\[Alpha] annmult[M,N,a,b]/;FreeQ[\[Alpha],ann];
annmult[M_,N_,a_,\[Beta]_ b_]:=\[Beta] annmult[M,N,a,b]/;FreeQ[\[Beta],ann];

annmult[M_,N_,a1_+a2_,b_]:=annmult[M,N,a1,b]+annmult[M,N,a2,b];
annmult[M_,N_,a_, b1_+b2_]:=annmult[M,N,a,b1]+annmult[M,N,a,b2];


(* ::Code::Initialization:: *)
annuli[M_,N_]:=annuli[M,N]=Block[
{tab,basis,A=M[leftcat],B=M[rightcat]},
tab=Table[
basis={};
Do[
If[leftrightaction[M,g,h,m]==mp&&leftrightaction[N,g,h,n]==np,
AppendTo[basis,ann[m,n,mp,np,g,h]];
];
,{g,A},{h,B}
];
basis
,{m,numobjects[M]},{n,numobjects[N]},{mp,numobjects[M]},{np,numobjects[N]}
];
Return[tab]
]


(* ::Code::Initialization:: *)
mnannuli[M_,N_]:=mnannuli[M,N]=Block[
{tab,basis,A=M[leftcat],B=M[rightcat]},
tab=Table[
basis={};
Do[
If[leftrightaction[M,g,h,m]==m&&leftrightaction[N,g,h,n]==n,
AppendTo[basis,ann[m,n,m,n,g,h]];
];
,{g,A},{h,B}
];
basis
,{m,numobjects[M]},{n,numobjects[N]}
];
Return[tab]
]


(* ::Code::Initialization:: *)
idannuli[M_,N_]:=idannuli[M,N]=Block[
{ids={},annuli=mnannuli[M,N],idlist={},rep,cids},
idlist=Table[
ids=primitiveidempotents[annuli[[m,n]],annmult[M,N,#2,#1]&];
ids
,{m,numobjects[M]},{n,numobjects[N]}
];
Return[FullSimplify[idlist]];
]


(* ::Code::Initialization:: *)
idrepannuli[M_,N_]:=idrepannuli[M,N]=Block[
{classes={},ids=idannuli[M,N],list={},m,n,mp,np,listmn={},i,g,ip,mat},
Do[(*Loop over m,n*)
Do[(*Loop over i:(m,n)\[Rule](m,n)*)
If[FreeQ[classes,{m,n,i}],
list={{m,n,i}};
Do[(*Loop over m',n'*)
Do[(*Loop over i':(m',n')\[Rule](m',n')*)
If[!(m==mp&&n==np&&i==ip)&&Length[annuli[M,N][[m,n,mp,np]]]>0,
AppendTo[list,{mp,np,ip}]
]
,{ip,ids[[mp,np]]}
]
,{mp,numobjects[M]},{np,numobjects[N]}
];
AppendTo[classes,list];
]
,{i,ids[[m,n]]}
]
,{m,numobjects[M]},{n,numobjects[N]}
];
Return[FullSimplify[classes[[;;,1,;;]]]]
]


(* ::Code::Initialization:: *)
defects[M_,N_]:=defects[M,N]=If[M[leftcat]==N[leftcat]&&M[rightcat]==N[rightcat],Module[{},Return[idrepannuli[M,N]]],Null];


defects[M0_Integer,N0_]:=defects[M0,N0]=Module[
{M=Select[bimods,#[id]==M0&][[1]],N=Select[bimods,#[id]==N0&][[1]],def="NA"},
If[M[leftcat]===N[leftcat]&&M[rightcat]===N[rightcat],
def=defects[M,N];
];
Return[def]
]


==> anc/ConstructRepresentation.m <==
(* ::Package:: *)

annuli11[M_,N_,m0_,n0_]:=annuli11[M,N,m0,n0]=Block[
{basis,A=M[leftcat],B=M[rightcat]},
basis={};
Do[
If[leftrightaction[M,g,h,m0]==m1&&leftrightaction[N,g,h,n0]==n1,
AppendTo[basis,ann[m0,n0,m1,n1,g,h]];
];
,{g,A},{h,B},{m1,numobjects[M]},{n1,numobjects[N]}
];
Return[basis]
]


annuli11[M_,N_,m0_,n0_,m1_,n1_]:=annuli11[M,N,m0,n0,m1,n1]=Block[
{basis,A=M[leftcat],B=M[rightcat]},
basis={};
Do[
If[leftrightaction[M,g,h,m0]==m1&&leftrightaction[N,g,h,n0]==n1,
AppendTo[basis,ann[m0,n0,m1,n1,g,h]];
];
,{g,A},{h,B}
];
Return[basis]
]


representationbasis[M_,N_,BID_]:=representationbasis[M,N,BID]=Block[
{basis,m=BID[[1]],n=BID[[2]],ans=annuli11[M,N,BID[[1]],BID[[2]]],mnann,X},
Table[
mnann=Select[ans,#[[3]]==m1&&#[[4]]==n1&];
X=(coeff[annmult[M,N,BID[[3]],#],mnann]&/@mnann);
If[Length[X]>0,
X=DeleteCases[RowReduce[X],{0 ..}];
X=X.mnann,X={}
];
X
,{m1,M[numob]},{n1,N[numob]}
]
]


actionmatrix[M_,N_,basis_,ann_]:=actionmatrix[M,N,basis,ann]=Block[
{V=Variables[ann],m,n,m1,n1},
m=V[[1,1]];n=V[[1,2]];m1=V[[1,3]];n1=V[[1,4]];
If[Length[basis[[m1,n1]]]>0&&Length[basis[[m,n]]]>0,
Transpose[Table[
coeff[annmult[M,N,b,ann],basis[[m1,n1]]]
,
{b,basis[[m,n]]}]]
,{}]
]


directsum[X_]:=ReleaseHold[DiagonalMatrix[Hold/@X]]//ArrayFlatten


annuli21[M_,N_,P_,m0_,n0_,p0_,m1_,n1_,p1_]:=Block[
{basis={},A=M[leftcat],B=M[rightcat],C=N[rightcat]},

Do[If[leftrightaction[M,g,k,m0]==m1&&leftrightaction[N,inverse[k],h,n0]==n1&&leftrightaction[P,g,h,p0]==p1,
AppendTo[basis,ann21[m0,n0,p0,m1,n1,p1,g,k,h]]
],
{g,A},{k,B},{h,C}];

Return[basis];
]


annuli12[P_,M_,N_,p0_,m0_,n0_,p1_,m1_,n1_]:=Block[
{basis={},A=M[leftcat],B=M[rightcat],C=N[rightcat]},

Do[If[leftrightaction[M,g,inverse[k],m0]==m1&&leftrightaction[N,k,h,n0]==n1&&leftrightaction[P,g,h,p0]==p1,
AppendTo[basis,ann12[p0,m0,n0,p1,m1,n1,g,k,h]]
],
{g,A},{k,B},{h,C}];
Return[basis];
]


annmult[M_,N_,P_,ann21[m0_,n0_,p0_,m1_,n1_,p1_,g0_,k0_,h0_],ann21[m1_,n1_,p1_,m2_,n2_,p2_,g1_,k1_,h1_]]:=Block[
{\[Lambda]=1},
\[Lambda]=1/(associator[M,inverse[g0],leftaction[M,inverse[g1],m2],inverse[k1]]associator[N,k0,leftaction[N,k1,n2],inverse[h1]]associator[P,g1,leftaction[P,g0,p0],h0]);
Return[\[Lambda]*ann21[m0,n0,p0,m2,n2,p2,mult[g1,g0],mult[k0,k1],mult[h0,h1]]//Simplify];
]

annmult[P_,M_,N_,ann12[p0_,m0_,n0_,p1_,m1_,n1_,g0_,k0_,h0_],ann12[p1_,m1_,n1_,p2_,m2_,n2_,g1_,k1_,h1_]]:=Block[
{\[Lambda]=1},
\[Lambda]=associator[P,inverse[g1],rightaction[P,inverse[h1],p2],inverse[h0]]/(associator[M,g1,leftaction[M,g0,m0],inverse[k0]]associator[N,k1,leftaction[N,k0,n0],h0]);
Return[\[Lambda]*ann12[p0,m0,n0,p2,m2,n2,mult[g1,g0],mult[k1,k0],mult[h0,h1]]//Simplify];
]

annmult[M_,N_,P_,\[Alpha]_ a_,b_]:=\[Alpha] annmult[M,N,P,a,b]/;FreeQ[\[Alpha],ann]&&FreeQ[\[Alpha],ann21]&&FreeQ[\[Alpha],ann12];
annmult[M_,N_,P_,a_,\[Beta]_ b_]:=\[Beta] annmult[M,N,P,a,b]/;FreeQ[\[Beta],ann]&&FreeQ[\[Beta],ann21]&&FreeQ[\[Beta],ann12];

annmult[M_,N_,P_,a1_+a2_,b_]:=annmult[M,N,P,a1,b]+annmult[M,N,P,a2,b];
annmult[M_,N_,P_,a_, b1_+b2_]:=annmult[M,N,P,a,b1]+annmult[M,N,P,a,b2];


representationbasis21[M_,N_,P_,V_]:=representationbasis21[M,N,P,V]=Block[
{basis,m,n,p,mnann,X},
X=Variables[V];
m=X[[1,1]];n=X[[1,2]];p=X[[1,3]];

Table[
mnann=annuli21[M,N,P,m,n,p,m1,n1,p1];
X=(coeff[annmult[M,N,P,V,#],mnann]&/@mnann);
If[Length[X]>0,
X=DeleteCases[RowReduce[X],{0 ..}];
X=X.mnann,X={}
];
X
,{m1,M[numob]},{n1,N[numob]},{p1,P[numob]}
]
]


representationbasis12[P_,M_,N_,V_]:=representationbasis12[P,M,N,V]=Block[
{basis,m,n,p,mnann,X},
X=Variables[V];
p=X[[1,1]];m=X[[1,2]];n=X[[1,3]];

Table[
mnann=annuli12[P,M,N,p,m,n,p1,m1,n1];
X=(coeff[annmult[P,M,N,V,#],mnann]&/@mnann);
If[Length[X]>0,
X=DeleteCases[RowReduce[X],{0 ..}];
X=X.mnann,X={}
];
X
,{p1,P[numob]},{m1,M[numob]},{n1,N[numob]}
]
]


actionmatrix21[M_,N_,P_,basis_,ann_]:=actionmatrix21[M,N,P,basis,ann]=Block[
{V=Variables[ann],m,n,p,m1,n1,p1},
m=V[[1,1]];n=V[[1,2]];p=V[[1,3]];m1=V[[1,4]];n1=V[[1,5]];p1=V[[1,6]];
If[Length[basis[[m1,n1,p1]]]>0&&Length[basis[[m,n,p]]]>0,
Transpose[Table[coeff[annmult[M,N,P,b,ann],basis[[m1,n1,p1]]],
{b,basis[[m,n,p]]}]],{}]
]


actionmatrix12[P_,M_,N_,basis_,ann_]:=actionmatrix12[P,M,N,basis,ann]=Block[
{V=Variables[ann],m,n,p,m1,n1,p1},
p=V[[1,1]];m=V[[1,2]];n=V[[1,3]];p1=V[[1,4]];m1=V[[1,5]];n1=V[[1,6]];
If[Length[basis[[p1,m1,n1]]]>0&&Length[basis[[p,m,n]]]>0,
Transpose[Table[coeff[annmult[P,M,N,b,ann],basis[[p1,m1,n1]]],
{b,basis[[p,m,n]]}]],{}]
]


==> anc/Inflate.m <==
(* ::Package:: *)

vertices[M_,N_,P_]:=Block[
{id=identitydefect[Select[bimods,#[id]==P[id]&][[1]]],c,V,v21,v12,v,vd,x,y,g,h,A=M[leftcat],B=M[rightcat],C=N[rightcat],vg,vh,vgd,vhd,ld,l,cv,cvd,Vout={},Vdout={}},

V=Variables[id[[3]]];
c=coeff[id[[3]],V];

v21=ConstantArray[0,Length[V]];
v12=ConstantArray[0,Length[V]];

Do[
v=V[[vi]];
x=v[[1]];y=v[[2]];g=v[[5]];h=v[[6]];

vgd=P[ldualvertices][[Position[A,g][[1,1]],x,leftaction[P,g,x]]];
vhd=P[rdualvertices][[Position[C,h][[1,1]],leftaction[P,g,x],x]];

l=ladmult[M,N,P[objects][[x]][[1]],P[objects][[x]][[2]],unit[A],vhd,inverse[h],inverse[g],vgd,unit[C]];

vg=P[lvertices][[Position[A,g][[1,1]],y,leftaction[P,g,y]]];
vh=P[rvertices][[Position[C,h][[1,1]],leftaction[P,g,y],y]];

ld=ladmult[M,N,P[objects][[y]][[1]],P[objects][[y]][[2]],g,vg,unit[C],unit[A],vh,h];

v={};
vd={};
cv=coeff[l,Variables[l]];cvd=coeff[ld,Variables[ld]];

Do[AppendTo[v,ann21[P[objects][[x]][[1]],P[objects][[x]][[2]],y,P[objects][[x]][[1]],P[objects][[x]][[2]],y,g,X,h]],{X,Variables[l]}];
AppendTo[Vout,v.cv];

Do[AppendTo[vd,ann12[x,P[objects][[y]][[1]],P[objects][[y]][[2]],x,P[objects][[y]][[1]],P[objects][[y]][[2]],g,X,h]],{X,Variables[ld]}];
AppendTo[Vdout,vd.cvd];
,{vi,Length[V]}
];

{Vout.c,Vdout.c}//FullSimplify
]


trivialdiamond[M0_,M1_,P0_,T_]:=Block[
{vA=vertices[M0,M1,P0][[2]],vB=vertices[M0,M1,P0][[1]],
rA,rB,
C0=M0[leftcat],C1=M0[rightcat],C2=M1[rightcat],
V=Variables[T],
m0,m1,m0p,m1p,p0,p1,C,g,h,X,mI,mpI,MA,MB,Q,out=0,rk,proj=0},

C=coeff[T[[3]],V];
p0=V[[1,1]];p1=V[[1,2]];

rA=representationbasis12[P0,M0,M1,vA];
rB=representationbasis21[M0,M1,P0,vB];

Do[
X=ConstantArray[0,{M0[numob]M1[numob],M0[numob]M1[numob]}];
Table[
g=v[[5]];
h=v[[6]];
m0p=leftaction[M0,g,m0];
m1p=rightaction[M1,h,m1];

mI=M1[numob]m0+m1-(M1[numob]);
mpI=M1[numob]m0p+m1p-(M1[numob]);

MA=actionmatrix12[P0,M0,M1,rA,ann12[p0,m0,m1,p0,m0p,m1p,g,unit[C1],h]];
MB=actionmatrix21[M0,M1,P0,rB,ann21[m0,m1,p1,m0p,m1p,p1,g,unit[C1],h]];

If[Length[MA]>0&&Length[MB]>0,Q=KroneckerProduct[MA,MB],Q=0];

X[[mI,mpI]]=X[[mI,mpI]]+C[[Position[V,v][[1,1]]]] Q,{m0,M0[numob]},{m1,M1[numob]}
];

out+=X,{v,V}
];
out=ArrayFlatten[out];

Do[
X=ConstantArray[0,{M0[numob]M1[numob],M0[numob]M1[numob]}];
Table[

m0p=rightaction[M0,g,m0];
m1p=leftaction[M1,inverse[g],m1];

mI=M1[numob]m0+m1-(M1[numob]);
mpI=M1[numob]m0p+m1p-(M1[numob]);

MA=actionmatrix12[P0,M0,M1,rA,ann12[p0,m0,m1,p0,m0p,m1p,unit[C0],inverse[g],unit[C2]]];
MB=actionmatrix21[M0,M1,P0,rB,ann21[m0,m1,p1,m0p,m1p,p1,unit[C0],g,unit[C2]]];

If[Length[MA]>0&&Length[MB]>0,Q=KroneckerProduct[MA,MB],Q=0];

X[[mI,mpI]]=X[[mI,mpI]]+ Q,{m0,M0[numob]},{m1,M1[numob]}
];

proj+=X/Length[C1],{g,C1}
];
proj=ArrayFlatten[proj];

rk=MatrixRank[proj.out];
(*rk=MatrixRank[ArrayFlatten[projh].ArrayFlatten[projg].out];*)
Return[rk];
]


trivialdiamond[M0_,M1_,P0_]:=Block[
{defs=defects[P0[id],P0[id]]},
Sum[trivialdiamond[M0,M1,P0,dT] defect[Position[defs,dT][[1,1]]],{dT,defs}]
]


trivialdiamond[M0_,M1_]:=Block[
{P0s=tensor[M0,M1],BA},
Table[
BA=trivialdiamond[M0,M1,P0];

If[BA=!=0,BA===defect[Position[defects[P0[id],P0[id]],identitydefect[Select[bimods,#[id]==P0[id]&][[1]]]][[1,1]]],0]
(*defect[Position[defects[P0[id],P0[id]],identitydefect[Select[bimods,#[id]==P0[id]&][[1]]]][[1,1]]]//Print;
BA*)

,{P0,P0s}
]
]


==> anc/PrimitiveIdempotents.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
(* tweaking zeroth powers *)
Unprotect[MatrixPower];
MatrixPower[m_?SquareMatrixQ,0]:=IdentityMatrix[Length[m]];
Protect[MatrixPower];


(* ::Input::Initialization:: *)
(*coeff[v_,basis_]:=Switch[!FreeQ[basis,Plus]||!FreeQ[basis,Times],True,
Block[{\[Chi],vars,RHS,solvars},
vars=Table[Subscript[\[Chi], i],{i,1,Length[basis]}];
RHS=vars.basis;

(*solvars=Solve[v==RHS&&FreeQ[vars,basis],vars,Complexes];*)
(*MemoryConstrained[solvars=SolveAlways[v==RHS,Variables[basis]];,10^9,solvars=Solve[v==RHS,vars];];*)
(*solvars=Resolve[ForAll[Variables[basis],v\[Equal]RHS],Complexes];
Print["------"];
Print[solvars];
Print["------"];*)



Return[vars/.solvars[[1]]/.Flatten[(#->0)&/@vars]];
]
,
False,
Table[Coefficient[v,x],{x,basis}]
];*)

coeff[v_,basis_]:=Switch[!FreeQ[basis,Plus]||!FreeQ[basis,Times],True,
Block[{stdbasis,M,sol},
stdbasis=Variables[basis];
M=Table[coeff[x,stdbasis],{x,basis}];
sol=LinearSolve[Transpose[M],coeff[v,stdbasis]];
Return[sol]
]
,
False,
Table[Coefficient[v,x],{x,basis}]
];(*Assume orthogonal basis*)


(* ::Input::Initialization:: *)
structureconstants[Abasis_,f_]:=Block[
{A,dimA=Length[Abasis],i,j},
A=ConstantArray[0,{dimA,dimA,dimA}];
Do[A[[i,j,;;]]=coeff[f[Abasis[[i]],Abasis[[j]]],Abasis],{i,1,dimA},{j,1,dimA}];
Return[A];
]
structureconstants[Abasis_]:=structureconstants[Abasis,Dot[#1,#2]&];
structureconstants[G_?(ArrayQ[#,_,Head[#]==Cycles&]&)]:=Table[If[i.j==k,1,0],{i,G},{j,G},{k,G}]


(* ::Input::Initialization:: *)
constructalgebra[Abasis_,f_]:=Block[
{sc=structureconstants[Abasis,f],unit,scA,scB,\[Alpha],\[Beta],dimA=Length[Abasis],Delta},
Delta=ArrayReshape[IdentityMatrix[dimA],{dimA^2}];
scA=ArrayReshape[TensorTranspose[sc,{1,3,2}],{dimA^2,dimA}];
scB=ArrayReshape[TensorTranspose[sc,{3,2,1}],{dimA^2,dimA}];
unit=LinearSolve[\[Alpha] scA+\[Beta] scB,(\[Alpha]+\[Beta])Delta];
Return[algebra[sc,unit]];
];
constructalgebra[Abasis_]:=constructalgebra[Abasis,Dot[#1,#2]&];


(* ::Input::Initialization:: *)
DotAt[T_?TensorQ,U_?TensorQ,m_Integer?Positive,n_Integer?Positive]:=With[{dimT=ArrayDepth@T,dimU=ArrayDepth@U},Dot[Transpose[T,Insert[Range[dimT-1],dimT,m]],Transpose[U,Insert[Range[2,dimU],1,n]]]]


(* ::Input::Initialization:: *)
leftMultiplication[a_,v_]:=Transpose[DotAt[a[[1]],v,1,1]]
(* compute the left multiplication matrix for v *)


(* ::Input::Initialization:: *)
rightMultiplication[a_,v_]:= Transpose[DotAt[a[[1]],v,2,1]]
(* compute right multiplication matrix for v *)


(* ::Input::Initialization:: *)
multiplication[a_,v1_,v2_]:= leftMultiplication[a,v1].leftMultiplication[a,v2].a[[2]]
algebraDimension[a_]:= Length[a[[2]]]


(* ::Input::Initialization:: *)
evaluatePolynomial[a_,p_,v_]:= Total[(MatrixPower[leftMultiplication[a,v],#]& /@ Range[Length[p]-1,0,-1])*p].a[[2]](* p is a list of coefficients {Subscript[a, n],Subscript[a, n-1],...,Subscript[a, 1],Subscript[a, o]} *)


(* ::Input::Initialization:: *)
centerBasis[a_]:=NullSpace[Transpose[Flatten/@ (a[[1]] - TensorTranspose[a[[1]],{2,1,3}])]](* compute a basis for the center *)


(* ::Input::Initialization:: *)
center[a_]:=Block[
{b = centerBasis[a],u=a[[2]],cCenter,uCenter},
cCenter = Table[LinearSolve[Transpose[b],multiplication[a,v1,v2]],{v1,b},{v2,b}];uCenter = LinearSolve[Transpose[b],u];
{algebra[cCenter,uCenter],b}](* compute the center as an algebra together with a basis *)


(* ::Input::Initialization:: *)
(*randomIdealVector[a_,v_]:=Module[{l = DeleteDuplicates[Flatten[a[[1]]]],ll},
ll = DeleteDuplicates[Join[l,-l]];
leftMultiplication[a,v].(RandomChoice[ll,Length[v]])]*)
randomIdealVector[a_,v_]:=Block[{l = DeleteDuplicates[Flatten[a[[1]]]],ll},
ll = DeleteDuplicates[Join[l,-l]];
If[Length[ll]<3,
leftMultiplication[a,v].(RandomChoice[Range[-10,10],Length[v]])
,
leftMultiplication[a,v].(RandomChoice[ll,Length[v]])]
]


(* ::Input::Initialization:: *)
(* decompose the center into projective idempotents *)
decompose[a_]:=Quiet[Check[Block[{x,decomp},
decomp=
 #/LinearSolve[Transpose[{#}],Transpose[{multiplication[a,#,#]}]][[1,1]]&/@Block[{w = randomIdealVector[a,a[[2]]],l},
l = (x-#)&/@ Eigenvalues[leftMultiplication[a,w]];
evaluatePolynomial[a,#,w]& /@(Reverse[CoefficientList[ Expand[Fold[Times,1,#]],x]]&/@Subsets[l,{Length[l]-1}])];
Return[decomp//ToRadicals//FullSimplify];
],decompose[a]]]


(* ::Input::Initialization:: *)
centralIdempotents[a_]:= 
Block[{pair = center[a],cent,bas},
cent = pair[[1]];
bas = pair[[2]];
Simplify[decompose[cent].bas]
]


(* ::Input::Initialization:: *)
columnSpace[m_]:= Block[{cols=Transpose[m],independentSet,r,l},
independentSet = {};
r = 0;
Do[If[MatrixRank[l=Append[independentSet,cols[[i]]]]> r,independentSet = l; r=r+1;],
{i,1,Length[cols]}];
independentSet](* computes the column space of m. Could be faster *)


(* ::Input::Initialization:: *)
(* takes an algebra and a central idempotent and returns the corresponding block algebra together with a basis *)
block[a_,c_]:= 
Block[{m = leftMultiplication[a,c],basis,cBlock,uBlock},
basis = columnSpace[m];
cBlock = Table[LinearSolve[Transpose[basis],multiplication[a,v1,v2]],{v1,basis},{v2,basis}];
uBlock = LinearSolve[Transpose[basis],c];
Return[{algebra[cBlock,uBlock],basis}]
]


(* ::Input::Initialization:: *)
(* compute all the blocks *)
blocks[a_]:=(block[a,#]&/@ centralIdempotents[a])//Simplify


(* ::Input::Initialization:: *)
(* compute a basis for explicit representation of a *)
computeRepresentationBasisOnce[a_,t_,s_]:=Quiet[TimeConstrained[Check[Block[{v = randomIdealVector[a,a[[2]]],x,pi,rep},
pi = evaluatePolynomial[a,Reverse[CoefficientList[Fold[Times,1,(x-#)&/@Drop[DeleteDuplicates[Eigenvalues[leftMultiplication[a,v]]],1]],x]],v];
rep=columnSpace[rightMultiplication[a,pi]];
Return[rep//ToRadicals];
],computeRepresentationBasisOnce[a,t,s]],t,computeRepresentationBasisOnce[a,t+s,s]]]

computeRepresentationBasis[a_,t_,s_,n_]:= MinimalBy[Table[computeRepresentationBasisOnce[a,t,s],{i,1,n}],LeafCount][[1]]//Simplify
(* t is the initial time constraint. s is the increment to increase the time step after fail. n is the number of computations to run *)


(* ::Input::Initialization:: *)
computeMatrixUnits[a_,b_,t_,s_,n_]:= Block[{u=a[[2]],basis,l,d,vars,lhs,rhs,m,result,x},
basis=computeRepresentationBasis[a,t,s,n];
l=Length[basis];
d = Length[u];
vars = Table[x[j],{j,1,d}];
lhs=Flatten[Table[multiplication[a,vars,basis[[i]]],{i,1,l}]];
result=Table[
rhs=Flatten[Table[KroneckerDelta[q,i]*basis[[p]],{i,1,l}]];
m = Table[Coefficient[#,x[j]],{j,1,d}]&/@lhs;
 Transpose[b].LinearSolve[m,rhs],{p,1,l},{q,1,l}];
Return[result//Simplify];
]


(* ::Input::Initialization:: *)
computeTopLeftMatrixUnit[a_,b_,t_,s_,n_]:= Block[{u=a[[2]],basis,l,d,vars,lhs,rhs,m,result,x,p,q},
basis=computeRepresentationBasis[a,t,s,n];
l=Length[basis];
d = Length[u];
vars = Table[x[j],{j,1,d}];
lhs=Flatten[Table[multiplication[a,vars,basis[[i]]],{i,1,l}]];
p=1;q=1;
rhs=Flatten[Table[KroneckerDelta[q,i]*basis[[p]],{i,1,l}]];
m = Table[Coefficient[#,x[j]],{j,1,d}]&/@lhs;
result=Transpose[b]. LinearSolve[FullSimplify[m],FullSimplify[rhs]];
Return[result//Simplify];
]


(* total is the overall time constraint. It doesn't interact with t and s *)
computeAWdecompositionPar[a_,t_,s_,n_,total_,totalStep_]:= Quiet[TimeConstrained[Check[
(computeMatrixUnits[#1,#2,t,s,n]&)@@#&/@blocks[a],
computeAWdecompositionPar[a,t,s,n,total,totalStep]],
total,computeAWdecompositionPar[a,t,s,n,total+totalStep,totalStep]]]


computePrimitiveIdempotentsPar[a_,t_,s_,n_,total_,totalStep_]:=Quiet[TimeConstrained[Check[
(computeTopLeftMatrixUnit[#1,#2,t,s,n]&)@@#&/@blocks[a],
computePrimitiveIdempotentsPar[a,t,s,n,total,totalStep]],
total,computePrimitiveIdempotentsPar[a,t,s,n,total+totalStep,totalStep]]]

computeAWdecomposition[a_]:= Block[{d=algebraDimension[a]},
computeAWdecompositionPar[a, 100, 100, 30, 1000, 1000]]

computePrimitiveIdempotents[a_]:= Block[{d=algebraDimension[a]},
computePrimitiveIdempotentsPar[a, 10, 1, 300, 10000, 10000]]


(* ::Input::Initialization:: *)
primitiveidempotents[A_]:=primitiveidempotents[A]=primitiveidempotents[A,Dot[#1,#2]&];
primitiveidempotents[A_,f_]:=primitiveidempotents[A,f]=Block[
{alg=constructalgebra[A,f],ids},
	ids=primitiveidempotentsAlg[alg];
	Do[ids[[i]]=ids[[i]].A,{i,1,Length[ids]}];
ids=FullSimplify[ids];
Return[ids];
]

primitiveidempotentsAlg[alg_]:=primitiveidempotentsAlg[alg]=Block[
{ids,blks,FLAG=False,id},
ids=computePrimitiveIdempotents[alg];
Return[FullSimplify[ids]];
]


==> anc/RunComputations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130945,       3004]
NotebookOptionsPosition[    128647,       2958]
NotebookOutlinePosition[    129050,       2974]
CellTagsIndexPosition[    129007,       2971]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"parentPath", "=", 
   RowBox[{"$InputFileName", "/.", 
    RowBox[{"\"\<\>\"", ":>", 
     RowBox[{"NotebookFileName", "[", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dir", "=", 
    RowBox[{"DirectoryName", "@", "parentPath"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"model", "=", "\"\<VecS3\>\""}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"modelcontext", "=", 
   RowBox[{
    RowBox[{"ToString", "[", "model", "]"}], "<>", "\"\<`\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"savepath", "=", 
   RowBox[{"dir", "<>", "model", "<>", "\"\</\>\""}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"DirectoryQ", "[", "savepath", "]"}]}], ",", 
     RowBox[{"CreateDirectory", "[", "savepath", "]"}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"temppath", "=", 
   RowBox[{"dir", "<>", "model", "<>", "\"\</temp/\>\""}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"DirectoryQ", "[", "temppath", "]"}]}], ",", 
     RowBox[{"CreateDirectory", "[", "temppath", "]"}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"modelfile", "=", 
   RowBox[{"savepath", "<>", "model", "<>", "\"\<.mx\>\""}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"FileExistsQ", "[", "modelfile", "]"}], ",", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Get", "[", "modelfile", "]"}], "]"}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ContextPath", "=", 
    RowBox[{"Prepend", "[", 
     RowBox[{"$ContextPath", ",", "modelcontext"}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Begin", "[", 
    RowBox[{"Evaluate", "@", "modelcontext"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{"Get", "[", 
  RowBox[{"dir", "<>", "model", "<>", "\"\<.m\>\""}], "]"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<BuildVecGBimods.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<PrimitiveIdempotents.m\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<BPR.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<ConstructDefects.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<ConstructRepresentation.m\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<Compose.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<Inflate.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"dir", "<>", "\"\<TensorDefects.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"dir", "<>", "\"\<Associator.m\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bimodnames", "=", 
   RowBox[{"bimodnames", "/.", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(T\), \(Vec, Vec\)]\)\>\"", "\[Rule]", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\""}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bimodnames", "=", 
   RowBox[{"bimodnames", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(T\), \(S3, Vec\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(T\), \(Vec, S3\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalA]\), \(1\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Vec\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Vec, S3\)]\)\>\""}], 
       "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalA]\), \(3\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Vec\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Vec, S3\)]\)\>\""}], 
       "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalA]\), \(2\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(L\), \(S3, Vec\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(R\), \(Vec, S3\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalA]\), \(4\)]\)\>\""}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bimodnames", "=", 
   RowBox[{"bimodnames", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(T\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(T\), \(S3, Z2\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(K\), \(1\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(2\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(L\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(R\), \(S3, Z2\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(K\), \(3\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(I\), \(2\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(I\), \(2\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(4\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(5\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(6, 0\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(6, 1\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(B\), \(23\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(B\), \(32\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(7\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(R\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(L\), \(S3, Z2\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(K\), \(8\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(C\), \(R\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(C\), \(L\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(9\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(D\), \(R, 0\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(D\), \(L, 0\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(10, 0\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(Z2, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, Z2\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(K\), \(10, 1\)]\)\>\""}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bimodnames", "=", 
   RowBox[{"bimodnames", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(T\), \(S3, Z3\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(T\), \(Z3, S3\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(2\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(L\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(R\), \(S3, Z3\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(4\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(R\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SuperscriptBox[\(L\), \(S3, Z3\)]\)\>\""}], "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(5\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(B\), \(32\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(B\), \(23\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(6\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(E\), \(R\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(E\), \(L\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(7\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(9, 0\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(I\), \(3\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(I\), \(3\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(8\)]\)\>\""}], ",", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(Z3, S3\)]\)\>\"", "|", 
        "\"\<\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, Z3\)]\)\>\""}], 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(Q\), \(9, 1\)]\)\>\""}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bimodnames", "=", 
   RowBox[{"bimodnames", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(T\), \(S3, S3\)]\)\>\"", "\[Rule]", 
       "\"\<T\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(R\), \(2\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(R\), \(2\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(L\), \(2\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(I\), \(2\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(I\), \(2\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(R\), \(3\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(R\), \(3\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(L\), \(3\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(I\), \(3\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(I\), \(3\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(A\), \(2, 0\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(A\), \(2, 1\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(R\), \(S3, S3\)]\)\>\"", "\[Rule]", 
       "\"\<R\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(L\), \(S3, S3\)]\)\>\"", "\[Rule]", 
       "\"\<L\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(I\), \(S3, S3\)]\)\>\"", "\[Rule]", 
       "\"\<I\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(C\), \(R\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(C\), \(R\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(C\), \(L\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(C\), \(L\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(B\), \(23\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(B\), \(23\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(B\), \(32\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(B\), \(32\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(A\), \(3, 0\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(A\), \(3, 1\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(D\), \(R, 0\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(D\), \(R, 0\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(D\), \(R, 1\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(D\), \(L, 0\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(D\), \(L, 0\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(D\), \(L, 1\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(E\), \(R\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(E\), \(R\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(E\), \(L\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(E\), \(L\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(G\), \(0\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(G\), \(0\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(G\), \(1\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(G\), \(1\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(F\), \(0\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(F\), \(0\)]\)\>\""}], ",", 
      RowBox[{
      "\"\<\!\(\*SubsuperscriptBox[\(F\), \(1\), \(S3, S3\)]\)\>\"", 
       "\[Rule]", "\"\<\!\(\*SubscriptBox[\(F\), \(1\)]\)\>\""}]}], "}"}]}]}],
   ";", 
  RowBox[{"(*", 
   RowBox[{"Renaming", " ", "bimods", " ", "to", " ", "match", " ", "paper"}],
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BPRtable", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "R", ",", "tab"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"L", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"bimods", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", "leftcat", "]"}], "\[Equal]", 
            RowBox[{"Vec", "[", "X", "]"}]}], "&&", 
           RowBox[{
            RowBox[{"#", "[", "rightcat", "]"}], "\[Equal]", 
            RowBox[{"Vec", "[", "Y", "]"}]}]}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"R", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"bimods", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", "leftcat", "]"}], "\[Equal]", 
            RowBox[{"Vec", "[", "Y", "]"}]}], "&&", 
           RowBox[{
            RowBox[{"#", "[", "rightcat", "]"}], "\[Equal]", 
            RowBox[{"Vec", "[", "Z", "]"}]}]}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"bimodnames", "[", 
              RowBox[{"#", "[", "id", "]"}], "]"}], "&"}], "/@", 
            RowBox[{"tensor", "[", 
             RowBox[{
              RowBox[{"l", "[", "id", "]"}], ",", 
              RowBox[{"r", "[", "id", "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bimodnames", "[", 
            RowBox[{"#", "[", "id", "]"}], "]"}], "&"}], "/@", "L"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"bimodnames", "[", 
            RowBox[{"#", "[", "id", "]"}], "]"}], "&"}], "/@", "R"}], ",", 
         "tab"}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableFormBPRtable", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
  RowBox[{"TableForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BPRtable", "[", 
      RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"TableHeadings", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"BPRtable", "[", 
         RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"BPRtable", "[", 
         RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TableFormBPRtable", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "p1_", ",", "p2_"}], "]"}], ":=", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"BPRtable", "[", 
        RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"p1", ",", "p2"}], "]"}], "]"}], ",", 
     RowBox[{"TableHeadings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"BPRtable", "[", 
           RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "p1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"BPRtable", "[", 
           RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "p2", "]"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TableFormCompositionTable", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"compositiontable", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"defect", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{"defect", "[", 
         RowBox[{
          RowBox[{"bimodnames", "[", "a", "]"}], ",", 
          RowBox[{"bimodnames", "[", "c", "]"}], ",", "x"}], "]"}]}], "}"}]}],
      ",", 
     RowBox[{"TableHeadings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"defect", "[", 
           RowBox[{
            RowBox[{"bimodnames", "[", "a", "]"}], ",", 
            RowBox[{"bimodnames", "[", "b", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"defects", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"defect", "[", 
           RowBox[{
            RowBox[{"bimodnames", "[", "b", "]"}], ",", 
            RowBox[{"bimodnames", "[", "c", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"defects", "[", 
             RowBox[{"b", ",", "c"}], "]"}], "]"}]}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TableFormFusionTable", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tabs", "=", 
        RowBox[{"fusiontable", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ",", "d1", ",",
        "d2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2"}], "}"}], "=", 
       RowBox[{
        RowBox[{"Dimensions", "[", "tabs", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"TableForm", "[", 
          RowBox[{
           RowBox[{"tabs", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"defect", "[", 
                 RowBox[{
                  RowBox[{"bimodnames", "[", "a", "]"}], ",", 
                  RowBox[{"bimodnames", "[", "b", "]"}], ",", "#"}], "]"}], 
                "&"}], "/@", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"defects", "[", 
                   RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"defect", "[", 
                 RowBox[{
                  RowBox[{"bimodnames", "[", "b", "]"}], ",", 
                  RowBox[{"bimodnames", "[", "c", "]"}], ",", "#"}], "]"}], 
                "&"}], "/@", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"defects", "[", 
                   RowBox[{"c", ",", "d"}], "]"}], "]"}]}], "]"}]}]}], 
             "}"}]}], ",", 
           RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "d1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "d2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7707305073680363`*^9, 3.7707305303834887`*^9}, {
   3.770731003690485*^9, 3.770731021786642*^9}, {3.770731378565631*^9, 
   3.7707313870817957`*^9}, {3.770731639305805*^9, 3.770731676986308*^9}, {
   3.770731713532949*^9, 3.770731785517857*^9}, {3.770732013001161*^9, 
   3.7707320466516438`*^9}, {3.770732207638966*^9, 3.77073221496095*^9}, {
   3.7707322961453743`*^9, 3.770732297601097*^9}, {3.770732445849375*^9, 
   3.770732471041606*^9}, {3.770732722200388*^9, 3.770732733656695*^9}, {
   3.7707328832686853`*^9, 3.770732884092093*^9}, {3.7707329336207027`*^9, 
   3.7707331660615807`*^9}, {3.7707331992872553`*^9, 3.770733205197757*^9}, {
   3.770733255596455*^9, 3.7707332862625027`*^9}, 3.77073387411131*^9, {
   3.770734207816709*^9, 3.7707342582837763`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"46bdea79-110d-482c-a84a-71539f8e0c9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tempfile", "=", 
   RowBox[{"temppath", "<>", "\"\<additional\>\"", "<>", "\"\<.mx\>\""}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[32]:=",ExpressionUUID->"09f8cac6-10f3-449e-a9df-fc61ddb294e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bimodnames", 
  RowBox[{"(*", 
   RowBox[{
   "List", " ", "the", " ", "number", " ", "assigned", " ", "to", " ", "each",
     " ", "bimod"}], "*)"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.7707305557155*^9, 3.770730563630858*^9}, 
   3.770730635110379*^9, {3.770730750105042*^9, 3.770730797126274*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5b8abe46-4a61-4b74-9965-cabe78636a1a"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{
   "1", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "10", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Vec, Z2\\)]\\)\"\
\>"}], ",", 
   RowBox[{
   "11", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Vec, Z2\\)]\\)\"\
\>"}], ",", 
   RowBox[{
   "12", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Vec, Z3\\)]\\)\"\
\>"}], ",", 
   RowBox[{
   "13", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Vec, Z3\\)]\\)\"\
\>"}], ",", 
   RowBox[{
   "14", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "15", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "16", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "17", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(4\\)]\\)\"\>"}], ",", 
   RowBox[{
   "2", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Vec\\)]\\)\"\>"}], ",", 
   RowBox[{
   "3", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Vec\\)]\\)\"\>"}], ",", 
   RowBox[{
   "18", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "19", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "20", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "21", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "22", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "23", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "40", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "41", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "42", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "43", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(B\\), \\(23\\), \\(Z2, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "44", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(1\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "45", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "46", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "47", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(4\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "48", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(5\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "49", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(6, 0\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "50", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(6, 1\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "51", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(7\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "52", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(8\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "53", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(9\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "54", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(10, \
0\\)]\\)\"\>"}], ",", 
   RowBox[{
   "55", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(10, \
1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "4", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z3, \
Vec\\)]\\)\"\>"}], ",", 
   RowBox[{
   "5", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z3, \
Vec\\)]\\)\"\>"}], ",", 
   RowBox[{
   "24", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z3, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "25", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z3, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "26", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z3, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "27", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(B\\), \\(32\\), \\(Z3, \
Z2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "56", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "57", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "58", "\[Rule]", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "59", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "60", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(1\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "61", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(2\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "62", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "63", "\[Rule]", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(2\\), \\(Z3, \
Z3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "74", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "75", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "76", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "77", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "78", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "79", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "80", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(6\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "81", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(9, 0\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "82", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(9, 1\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "83", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "6", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "7", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(3\\)]\\)\"\>"}], ",", 
   RowBox[{
   "8", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(2\\)]\\)\"\>"}], ",", 
   RowBox[{
   "9", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalA]\\), \
\\(4\\)]\\)\"\>"}], ",", 
   RowBox[{
   "28", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(1\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "29", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "30", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "31", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(4\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "32", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(5\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "33", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(6, 0\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "34", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(6, 1\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "35", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(7\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "36", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(8\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "37", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(9\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "38", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(10, \
0\\)]\\)\"\>"}], ",", 
   RowBox[{
   "39", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(K\\), \\(10, \
1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "64", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "65", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "66", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "67", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "68", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "69", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "70", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(6\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "71", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(9, 0\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "72", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(9, 1\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "73", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7\\)]\\)\"\>"}], 
   ",", 
   RowBox[{"84", "\[Rule]", "\<\"T\"\>"}], ",", 
   RowBox[{
   "85", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "86", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(L\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "87", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(2\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "88", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "89", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(L\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "90", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(3\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "91", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(2, 0\\)]\\)\"\>"}],
    ",", 
   RowBox[{
   "92", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(2, 1\\)]\\)\"\>"}],
    ",", 
   RowBox[{"93", "\[Rule]", "\<\"R\"\>"}], ",", 
   RowBox[{"94", "\[Rule]", "\<\"L\"\>"}], ",", 
   RowBox[{"95", "\[Rule]", "\<\"I\"\>"}], ",", 
   RowBox[{
   "96", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(R\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "97", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(L\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "98", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(B\\), \\(23\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "99", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(B\\), \\(32\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "100", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(3, 0\\)]\\)\"\>"}]
    , ",", 
   RowBox[{
   "101", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(3, \
1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "102", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(R, \
0\\)]\\)\"\>"}], ",", 
   RowBox[{
   "103", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(R, \
1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "104", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L, \
0\\)]\\)\"\>"}], ",", 
   RowBox[{
   "105", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L, \
1\\)]\\)\"\>"}], ",", 
   RowBox[{
   "106", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(E\\), \\(R\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "107", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "108", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(0\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "109", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(1\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "110", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(0\\)]\\)\"\>"}], 
   ",", 
   RowBox[{
   "111", "\[Rule]", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(1\\)]\\)\"\>"}]}],
   "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.770730762403833*^9, 3.770730767434196*^9}, 
   3.77073092446599*^9, 3.770731032893612*^9, {3.770731411755501*^9, 
   3.770731451349503*^9}, 3.770731558124724*^9, 3.77073168662967*^9, 
   3.770731796384131*^9, 3.77073188126365*^9, 3.7707319923841543`*^9, 
   3.770732061318882*^9, 3.770732178739655*^9, 3.770732228103701*^9, {
   3.77073227985345*^9, 3.770732308547526*^9}, 3.770732562669335*^9, 
   3.770732593609251*^9, {3.77073278910577*^9, 3.7707328085786343`*^9}, 
   3.770732845395067*^9, 3.770732915631374*^9, 3.7707329607844467`*^9, 
   3.770733036408061*^9, {3.770733068183961*^9, 3.770733095884403*^9}, 
   3.770733149093049*^9, 3.7707331802598047`*^9, {3.770733249111045*^9, 
   3.770733297986055*^9}, 3.770733719206854*^9, {3.770733867117639*^9, 
   3.770733885146554*^9}, 3.770734052189372*^9, 3.770734086108604*^9, 
   3.7707342692114077`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"f078b192-6956-4896-a436-f5761c5fcea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TableFormBPRtable", "[", 
   RowBox[{"Z2", ",", "Z2", ",", "Z2"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Computes", " ", "the", " ", "BPR", " ", "table", " ", "for", " ", 
    RowBox[{"Vec", "[", "Z2", "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7707313926782017`*^9, 3.770731440906246*^9}, 
   3.770731546452577*^9, {3.77073206616969*^9, 3.770732079428053*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"dec934c3-fba9-4d86-96a3-44ae605628b0"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, Z2\\)]\\)\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, Z2\\)]\\)\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, \
Z2\\)]\\)\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>",
       HoldForm]},
     {
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, Z2\\)]\\)\"\>",
       HoldForm], 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, Z2\\)]\\)\"\>", 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, \
Z2\\)]\\)\"\>", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, Z2\\)]\\)\"\>"},
     {
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, Z2\\)]\\)\"\>",
       HoldForm], 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, Z2\\)]\\)\"\>", 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, Z2\
\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, Z2\\)]\
\\)\"\>", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, Z2\\)]\\)\"\>"},
     {
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>",
       HoldForm], "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, Z2\\)]\\)\"\>", 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>", 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Z2\\)]\\)\"\>", "\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>"},
     {
      TagBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, \
Z2\\)]\\)\"\>",
       HoldForm], "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, Z2\\)]\\)\"\>", 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, Z2\
\\)]\\)\"\>", 
      RowBox[{
      "2", " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, \
Z2\\)]\\)\"\>"}], "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Z2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, \
Z2\\)]\\)\"\>"},
     {
      TagBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>",
       HoldForm], "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, \
Z2\\)]\\)\"\>", "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(1\\), \\(Z2, Z2\\)]\\)\"\>"},
     {
      TagBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>",
       HoldForm], "\<\"\\!\\(\\*SuperscriptBox[\\(T\\), \\(Z2, \
Z2\\)]\\)\"\>", "\<\"\\!\\(\\*SuperscriptBox[\\(L\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(0\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(1\\), \\(Z2, Z2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\\)\"\>"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "\!\(\*SuperscriptBox[\(T\), \(Z2, Z2\)]\)", 
       "\!\(\*SuperscriptBox[\(L\), \(Z2, Z2\)]\)", 
       "\!\(\*SuperscriptBox[\(R\), \(Z2, Z2\)]\)", 
       "\!\(\*SubsuperscriptBox[\(F\), \(0\), \(Z2, Z2\)]\)", 
       "\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z2, Z2\)]\)", 
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)"}, {
      "\!\(\*SuperscriptBox[\(T\), \(Z2, Z2\)]\)", 
       "\!\(\*SuperscriptBox[\(L\), \(Z2, Z2\)]\)", 
       "\!\(\*SuperscriptBox[\(R\), \(Z2, Z2\)]\)", 
       "\!\(\*SubsuperscriptBox[\(F\), \(0\), \(Z2, Z2\)]\)", 
       "\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z2, Z2\)]\)", 
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)"}}, 
    TableAlignments -> Center]]]], "Output",
 CellChangeTimes->{{3.7707314117851763`*^9, 3.770731451395812*^9}, 
   3.770731558153853*^9, 3.770731686667445*^9, 3.770731796434683*^9, 
   3.770731881297216*^9, 3.770731992418599*^9, 3.770732061356102*^9, 
   3.770732178775899*^9, 3.7707322281436567`*^9, {3.770732279896749*^9, 
   3.770732308590087*^9}, 3.77073256270813*^9, 3.770732593648995*^9, {
   3.77073278914277*^9, 3.7707328086142387`*^9}, 3.770732845433522*^9, 
   3.7707329156715097`*^9, 3.770732960818565*^9, 3.770733036448349*^9, {
   3.770733068222295*^9, 3.770733095923963*^9}, 3.770733149137609*^9, 
   3.7707331802962713`*^9, {3.77073324913743*^9, 3.770733298023481*^9}, 
   3.77073371924415*^9, {3.770733875067314*^9, 3.770733885234932*^9}, {
   3.7707340603412027`*^9, 3.7707340861460752`*^9}, 3.7707342773039303`*^9},
 CellLabel->
  "Out[34]//TableForm=",ExpressionUUID->"c1109aa2-dabb-4c74-aaef-\
610e0fb4dbe0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TableFormCompositionTable", "[", 
   RowBox[{"95", ",", "95", ",", "95"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Computes", " ", "the", " ", "vertical", " ", "anyon", " ", "fusion", " ",
      "for", " ", 
     RowBox[{
      RowBox[{"Vec", "[", "S3", "]"}], ".", " ", "Note"}], " ", "that", " ", 
     "the", " ", "identification", " ", "of", " ", 
     RowBox[{"defect", "[", 
      RowBox[{"I", ",", "I", ",", "x"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "A", ",", "B", ",", "C", ",", "D", ",", "E", ",", "F", ",", "G"}], 
      "}"}], " ", "can", " ", "differ", " ", "run", " ", "to", " ", "run", 
     " ", "since", " ", "the", " ", "process", " ", "of", " ", "finding", " ",
      "the", " ", "defect", " ", "idempotents", " ", "is", " ", 
     "randomized"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.770731565038534*^9, 3.7707316557506943`*^9}, {
  3.770731687792753*^9, 3.7707317002694674`*^9}, {3.770731870701536*^9, 
  3.770731870916771*^9}, {3.770731973774342*^9, 3.770731976093412*^9}, {
  3.7707320838352757`*^9, 3.77073218891262*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f7ba5cfc-dc58-4055-b889-c10fcb8d7b41"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}],
       HoldForm]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}],
       HoldForm], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}],
       HoldForm], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}],
       HoldForm], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}],
       HoldForm], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}]}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}],
       HoldForm], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}],
       HoldForm], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "3"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"I\"\>", ",", "\<\"I\"\>", ",", "6"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{
       VecS3`defect["I", "I", 1], 
       VecS3`defect["I", "I", 2], 
       VecS3`defect["I", "I", 3], 
       VecS3`defect["I", "I", 4], 
       VecS3`defect["I", "I", 5], 
       VecS3`defect["I", "I", 6], 
       VecS3`defect["I", "I", 7], 
       VecS3`defect["I", "I", 8]}, {
       VecS3`defect["I", "I", 1], 
       VecS3`defect["I", "I", 2], 
       VecS3`defect["I", "I", 3], 
       VecS3`defect["I", "I", 4], 
       VecS3`defect["I", "I", 5], 
       VecS3`defect["I", "I", 6], 
       VecS3`defect["I", "I", 7], 
       VecS3`defect["I", "I", 8]}}, TableAlignments -> Center]]]], "Output",
 CellChangeTimes->{
  3.7707317863430634`*^9, 3.770731871720345*^9, {3.770731977002617*^9, 
   3.770731992849567*^9}, 3.77073206139447*^9, 3.770732178814042*^9, 
   3.770732228185361*^9, {3.770732279941519*^9, 3.7707323086352463`*^9}, 
   3.770732562753765*^9, 3.770732593690218*^9, {3.770732789180867*^9, 
   3.77073280865101*^9}, 3.770732845475033*^9, 3.770732915719393*^9, 
   3.770732960853499*^9, 3.7707330364942904`*^9, {3.770733068260118*^9, 
   3.770733095963293*^9}, 3.7707331491879883`*^9, 3.770733180333152*^9, {
   3.7707332491653137`*^9, 3.770733298068489*^9}, 3.770733719287426*^9, 
   3.7707338891686077`*^9, {3.770734063404181*^9, 3.7707340861828012`*^9}, 
   3.770734281347014*^9},
 CellLabel->
  "Out[35]//TableForm=",ExpressionUUID->"59e8b189-226f-4238-a8d1-\
6d3dc8513415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TableFormCompositionTable", "[", 
   RowBox[{"77", ",", "77", ",", "77"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computes", " ", 
     RowBox[{
      RowBox[{"End", "[", 
       SubscriptBox["Q", "8"], "]"}], ".", " ", "Note"}], " ", "that", " ", 
     "the", " ", "identification", " ", "of", " ", 
     RowBox[{"defect", "[", 
      RowBox[{"I", ",", "I", ",", "x"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h"}], "}"}], ",", "\[Sigma]"}], "}"}], " ", "can", 
     " ", "differ", " ", "run", " ", "to", " ", "run", " ", "since", " ", 
     "the", " ", "process", " ", "of", " ", "finding", " ", "the", " ", 
     "defect", " ", "idempotents", " ", "is", " ", "randomized"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.770732244798963*^9, 3.770732269423058*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"650bbaa4-0432-4978-8d5a-c96b2c785e35"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "1"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "2"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "3"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "4"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "5"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "6"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "7"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "8"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "9"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "10"}], "]"}],
       HoldForm]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "1"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "2"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "3"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "4"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "5"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "6"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "7"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "8"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "9"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "9"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "7"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "8"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "3"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "1"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "2"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "6"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "4"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", "5"}],
        "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "10"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
        "10"}], "]"}], 
      RowBox[{
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "1"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "2"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "3"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "4"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "5"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "6"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "7"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "8"}], "]"}], "+", 
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(8\\)]\\)\"\>", ",", 
         "9"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 1], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 2], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 3], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 4], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 5], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 6], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 7], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 8], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 9], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 10]}, {
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 1], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 2], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 3], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 4], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 5], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 6], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 7], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 8], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 9], 
       VecS3`defect[
       "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(8\)]\)", 10]}}, TableAlignments -> 
    Center]]]], "Output",
 CellChangeTimes->{{3.7707322827179193`*^9, 3.770732308685109*^9}, 
   3.77073256280317*^9, 3.77073259374396*^9, {3.770732789234498*^9, 
   3.7707328087048187`*^9}, 3.770732845527388*^9, 3.7707329157720127`*^9, 
   3.7707329609042788`*^9, 3.770733036545191*^9, {3.7707330683154173`*^9, 
   3.7707330960195932`*^9}, 3.770733149243232*^9, 3.7707331803876038`*^9, {
   3.770733249204908*^9, 3.7707332981168547`*^9}, 3.7707337193484297`*^9, 
   3.77073389376941*^9, {3.770734066125329*^9, 3.770734086235602*^9}, 
   3.770734285928423*^9},
 CellLabel->
  "Out[36]//TableForm=",ExpressionUUID->"7faf9a61-72f7-4196-99a2-\
d34a0b48e29f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TableFormFusionTable", "[", 
   RowBox[{"23", ",", "23", ",", "23", ",", "23"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Computes", " ", "the", " ", "horizontal", " ", "anyon", " ", "fusion", 
     " ", "for", " ", 
     RowBox[{
      RowBox[{"Vec", "[", "Z2", "]"}], ".", " ", "Note"}], " ", "that", " ", 
     "the", " ", "identification", " ", "of", " ", 
     RowBox[{"defect", "[", 
      RowBox[{
       SubscriptBox["X", "1"], ",", 
       SubscriptBox["X", "1"], ",", "x"}], "]"}]}], "\[Rule]", 
    RowBox[{
    "anyons", " ", "can", " ", "differ", " ", "run", " ", "to", " ", "run", 
     " ", "since", " ", "the", " ", "process", " ", "of", " ", "finding", " ",
      "the", " ", "defect", " ", "idempotents", " ", "is", " ", 
     "randomized"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TableFormFusionTable", "[", 
     RowBox[{"m1", ",", "n1", ",", "m2", ",", "n2"}], "]"}], "->", 
    GraphicsBox[{InsetBox[
       GraphicsBox[
        {Thickness[0.011595547309833023`], 
         {FaceForm[{RGBColor[0.898438, 0.898438, 0.898438], Opacity[1.]}], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
           43.11802771776001, 20.44068757056}, {20.44068757056, 
           43.11802771776001}, {43.11802771776001, 65.79577152}, {65.79577152,
            43.11802771776001}}}]}, 
         {FaceForm[{RGBColor[0.898438, 0.898438, 0.898438], Opacity[1.]}], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}}}, {{{43.11820566266399, 0.5979978053279998}, {
           0.5979978053279998, 0.5979978053279998}, {0.5979978053279998, 
           85.63841352}, {43.11820566266399, 85.63841352}, {43.11820566266399,
            65.79552025728}, {20.440680912432, 43.11820566266399}, {
           43.11820566266399, 20.440680912432}}}]}, 
         {FaceForm[{RGBColor[0.898438, 0.898438, 0.898438], Opacity[1.]}], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}}}, {{{43.11820566266399, 0.5979978053279998}, {
           85.63841352, 0.5979978053279998}, {85.63841352, 85.63841352}, {
           43.11820566266399, 85.63841352}, {43.11820566266399, 
           65.79552025728}, {65.79552025728, 43.11820566266399}, {
           43.11820566266399, 20.440680912432}}}]}, 
         {RGBColor[1., 0., 0.], Thickness[0.013862820201512058`], Opacity[1.],
           JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{43.11818136, 0.5979989150064}, {
           43.11818136, 20.44066325184}}},
           CurveClosed->{0}]}, 
         {RGBColor[1., 0., 0.], Thickness[0.011089976450176252`], Opacity[1.],
           CapForm["Round"], JoinForm["Round"], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}}}, {{{40.56776899343999, 
           7.650059038919999}, {41.52428903807999, 7.809451028783999}, {
           42.95878892927999, 9.562903005167998}, {43.118208936719995`, 
           10.04107897476}, {43.27762894415999, 9.562903005167998}, {
           44.71212883535999, 7.809451028783999}, {45.66864887999999, 
           7.650059038919999}}},
           CurveClosed->{0}]}, 
         {RGBColor[0.235352, 0.716797, 0.32153299999999996`], Thickness[
          0.013862820201512058`], Opacity[1.], CapForm["Butt"], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{43.11818136, 20.44066325184}, {
           20.44066325184, 43.11818136}}},
           CurveClosed->{0}]}, 
         {RGBColor[0.235352, 0.716797, 0.32153299999999996`], Thickness[
          0.01108986912292208], Opacity[1.], CapForm["Round"], JoinForm[
          "Round"], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}}}, {{{32.00859158616, 
           27.942759961200004`}, {32.57210081664001, 28.73176028352001}, {
           32.346609724800004`, 30.986015704560003`}, {32.121118632960005`, 
           31.436779389120005`}, {32.57210081664001, 31.211506796400005`}, {
           34.82635623768, 30.986015704560003`}, {35.61535656, 
           31.54952493504001}}},
           CurveClosed->{0}]}, 
         {RGBColor[1., 0.5, 0.], Thickness[0.013862817152949906`], Opacity[
          1.], CapForm["Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{43.11802771776001, 
           20.44068757056}, {65.79577152, 43.11802771776001}}},
           CurveClosed->{0}]}, 
         {RGBColor[1., 0.5, 0.], Thickness[0.011089857473098328`], Opacity[
          1.], CapForm["Round"], JoinForm["Round"], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}}}, {{{50.620848560640006`, 
           31.54958575603201}, {51.40997994240001, 30.986015536512003`}, {
           53.66426082048001, 31.211443624320005`}, {54.115050458880006`, 
           31.436871712128006`}, {53.88982198272, 30.986048805120003`}, {
           53.66426082048001, 28.731734658432007`}, {54.227831040000005`, 
           27.94273635110401}}},
           CurveClosed->{0}]}, 
         {RGBColor[0., 0.5, 0.5], Thickness[0.013862817152949906`], Opacity[
          1.], CapForm["Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{20.44068757056, 
           43.11802771776001}, {43.11802771776001, 65.79577152}}},
           CurveClosed->{0}]}, 
         {RGBColor[0., 0.5, 0.5], Thickness[0.011089867774007417`], Opacity[
          1.], CapForm["Round"], JoinForm["Round"], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}}}, {{{27.943438090319983`, 
           54.227126879999986`}, {28.73245942051199, 53.66356397855998}, {
           30.98674429444799, 53.889122211839975`}, {31.43759461559999, 
           54.11434776335999}, {31.212136186847985`, 53.66356397855998}, {
           30.98674429444799, 51.40931237279999}, {31.550307195887996`, 
           50.620191238079975`}}},
           CurveClosed->{0}]}, 
         {RGBColor[0.75, 0., 0.25], Thickness[0.013862817152949906`], Opacity[
          1.], CapForm["Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{65.79577152, 43.11802771776001}, {
           43.11802771776001, 65.79577152}}},
           CurveClosed->{0}]}, 
         {RGBColor[0.75, 0., 0.25], Thickness[0.011089872004675322`], Opacity[
          1.], CapForm["Round"], JoinForm["Round"], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}}}, {{{54.68593653215999, 
           50.62045053024001}, {55.249554225599994`, 51.40937225088}, {
           55.024250198400004`, 53.663485399200006`}, {54.798946171199994`, 
           54.114451079039995`}, {55.249554225599994`, 53.889147051840006`}, {
           57.50402499936, 53.663485399200006`}, {58.292946719999996`, 
           54.22710309264001}}},
           CurveClosed->{0}]}, 
         {RGBColor[0., 0., 1.], Thickness[0.01386280165132653], Opacity[1.], 
          CapForm["Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{43.11820566266399, 
           65.79552025728}, {43.11820566266399, 85.63841352}}},
           CurveClosed->{0}]}, 
         {RGBColor[0., 0., 1.], Thickness[0.011089986563153988`], Opacity[1.],
           CapForm["Round"], JoinForm["Round"], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}}}, {{{40.567694908464006`, 
           72.8477676576}, {41.52415074019199, 73.0070154072}, {42.9588114084,
            74.76058700352}, {43.118151475536, 75.23879184}, {43.27753770144, 
           74.76058700352}, {44.712198369648, 73.0070154072}, {
           45.668608042608, 72.8477676576}}},
           CurveClosed->{0}]}, 
         {Thickness[0.004620825727346939], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4qfx34wiT2k6vHvNJN/A6+6wNuP/h9lHtBzk
tl2KUixwd5gboyljOkvbYUp7TsurYneHtzaXzSXDdRwC7B8vaCxzd0hLNbpV
PkXHgSOSbd3mcncHnzP7+Bxm6jhErlk3J7sXwY/2YlpzoQ/BZ1q6RvrXDHeH
9uU13/bV6zhUiswK0ZiHMB/GN5T703n6kjacX7Xit06vnbbDrn3nNXRmuTts
FrzmuHqLFpzv9P4hZwMPgv82NXFuT7wmXH/Sqp8zNfdowPkTeTNdROYi+CZ1
tblvozD5eZzVnjdbEXyYf28klGaqd2rAw6MnZdJnlrUIvt6rr1elzDTh4Rct
VsQUPl3Toepn9a+YdAT/7y6xqyt9EPzNi0VZ91i6O/CuWL3zspemQ7V376Vr
sgj+IcOso0tkgP5l42vYoqPsMOm0hIvmZheHwkde8xgvKToU9Wz4VxTgDudX
RGu8/p7q7hCxe9dSLXcluPvUc2dtqTFUhvMnlFw5YV6J4P9TearLtBGTL5Ki
upNpAoK/N0bZYuJsd4fUXdb5MR3K8PDbrZerJJyF4E/jiEngmqcE58+Z8/j7
nUOK8PjK+df8w/6jApzv5RXGOWMqgi8td+tOtIkC3L5PlyNup2+Uh/PXZP/9
I/5LDs4PFGZdMt9cDm6f0mw3h4puWTh/52Qenb3OCP4xJ7/n/0/IYPBh8Q/j
w8KDn8PufrGqLJxfuunxTa4TCP7kK6FrIhkV4Py5PktevmVTcPhwSlRFLdvd
oWgS9wQhMQUH54Wfj5d7uztcL194P3qlosNF5mzXM3YuDmv2crQ17FB04Lmv
oeut6uKQlvUnIfeMosM03n7mJkUXh1dcqxwS+JXgfNkHf/auTkDw/87dtDCl
VMnhxLT5no/UXeDhP78q6n+2hYsDev4HAMJ0rtk=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYsvwCYUCk3Ud9p7b3LhxvasDjB/J8Hr+peOu
Dl8lruw5363rwPX1zoQzJ1wdmJ4zBX9SR/C5u/LXmDjrOKy1KE0unuDq8Ojs
pfjGf1oOZ2Qt1Of2uzpc27X4xLFsTP7tnD1nOvJdHZqvn5+98SCCX8vto6K4
VhvOf8z8i625UMchcqeBekMHgi+nNz2x9IgznJ/faKOqvRzBP7nHz3n3bGcH
zcfl34p5tOF85Ydnrj9s0cLg3+C+/GJZtbMDq/ORHq6jWg471ARUa2ucHVas
XbVGpkbHQSuwpk+53tlB1yXxViiDLpyv1r5tT3Q+gj9htm8Tu6E+XP/Pyr0L
Ntbrw82H8WH2fyoXapL/oQfnw8IfnQ/zH4wP8z96/AEA64nMow==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4qLM+9r1T4Ic3r1mkm/gdXfo6lrQfJw52EFu
26UoxQJ3B46TrCur5IIdprTntLwqdncQYq3WETcLdgiwf7ygsczdQenVMYbD
tsEOHJFs6zaXuzv8K4tgj7ELdohcs25Odi+CH+3FtOZCH4LPtHSN9K8Z7g5p
RgFPtK2DHSpFZoVozEOYD+NbKx4o61VF8FuEFFazCgc77Np3XkNnlrvD6vjd
uScZEfzY23vYjrwJgvONT+nMVL0eBNd/8NJ+i52HEHz1/bx91/Yh+Na+Bpsn
bsPk53FWe95sRfBh/u33XP8pYk8QPDzYXn1afOUAgr87yj7h+8UgePg5Pjj3
VO5ekEPVz+pfMekI/t9dYldX+iD4mxeLsu6xdHcoF9pW03clyKHau/fSNVkE
/5Bh1tElMu4OdnFNU08JBDlMOi3hornZxeHwT0/LkqeBDkU9G/4VBbjD+RXR
Gq+/p7o7PPhiHiX5JRDuPsnXwnOSBZHcrzP7X5QUgi/iZOsdoojJF0lR3ck0
AcHfG6NsMXG2u8MhkYzJ9jKI8PNxPpdZJoHgt8v1BH79FwjncwjWLul/HAiP
LyfZiSwxJxH8fWmr2Z7vRfAtHko37t8YCLdvi5ZZs9cyBF+/JKD16iwEf9W7
A//X9iHsU2dv7XzdjOBvSHO8kV+P4C9q/Mp8pByTD4t/GB8WHt9qS5y7axH8
uTfkNm9pR/DZI7it41cj+JzqWw8Jrgl0+HBKVEUtGxg//E3h39YGOjgv/Hy8
3NvdoeBMSWP8g0CHi8zZrmfsXBy0tjqKuTwKdOC5r6HrrericEhrwcaDTwId
pvH2MzcpujhcujeVV+Etgl9p6VDr+R3BN/24beaDn4EOJ6bN93yk7gIP//lV
Uf+zLVwc0PM/AOyFtTk=
           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4uYmRpGylcEOcw4eNdkv4+Lw6giDstMsBH/T
eq9372YEOxSFe5yu53RxWF+6PrxiSrCD2+9j9ZVXnR1K1OJ61vUFOwglurJv
OOPsEMTOYMTXHezA8EzxZdtxZ4fEnWY9+zIQ/HP5OSfKkxB8YZ9glkABBF9b
d6Ohnn2wg1eNTL+TpIuDccUFh7N+wQ7qouoNnwxdHByvFJ+YkhnssPetU6F1
tIvDo8qHwou7gh0kCvg55PpdHGD+eSLjwbH8KIL/X9N13UFJVzg/XObxbZc2
VwfB5VrvpKuCHbi+3plw5oSrwx6bB3H/HBB8/tIspfmcCH4I0x4pnSdBDkJL
uif0ViH4zz8Fr/utjuC/n8w2ofmXi8PU//dWRn4Pcngbmf2T55uLwwzLKocL
vxF8vb33Z/WyBcP5dwos0kqEgx1axHNeObC6wvmlJ567hKoi+O8WqBbFm7rC
w++cgKTrwRBXBzV+vuuaP4Pg/Hle/3b8AJr/YEa067Eprg7PIpYe8FMFhm/W
msYpK1wddqR+r/GxQvAvrGSPf5eG4C8OXp6mXhfssHTG/L0eSQg+LDxh/IhG
f44jZ1zg8fujy8flCzA+/lkyv9MOCXYoT3/P7l3g4hBuE75x0YsgB+vnu9Yk
znOGh9ez9LKCvGkIfmiEu/O8KQj+De7LL5ZVOztUX9EPEJoTDOejp18A+WAz
mg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           45.95301216, 20.440660993631997`}, {45.95301216, 22.00627729872}, {
           44.68380687935999, 23.275510771391996`}, {43.11802142208, 
           23.275510771391996`}, {41.55251788511999, 23.275510771391996`}, {
           40.28331260447999, 22.00627729872}, {40.28331260447999, 
           20.440660993631997`}, {40.28331260447999, 18.87498830448}, {
           41.55251788511999, 17.605783023839997`}, {43.11802142208, 
           17.605783023839997`}, {44.68380687935999, 17.605783023839997`}, {
           45.95301216, 18.87498830448}, {45.95301216, 
           20.440660993631997`}}}]}, 
         {Thickness[0.004620825727346939], CapForm["Butt"], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           45.95301216, 20.440660993631997`}, {45.95301216, 22.00627729872}, {
           44.68380687935999, 23.275510771391996`}, {43.11802142208, 
           23.275510771391996`}, {41.55251788511999, 23.275510771391996`}, {
           40.28331260447999, 22.00627729872}, {40.28331260447999, 
           20.440660993631997`}, {40.28331260447999, 18.87498830448}, {
           41.55251788511999, 17.605783023839997`}, {43.11802142208, 
           17.605783023839997`}, {44.68380687935999, 17.605783023839997`}, {
           45.95301216, 18.87498830448}, {45.95301216, 20.440660993631997`}}},
           
           CurveClosed->{1}]}, 
         {Thickness[0.004620825727346939], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           23.275510771391996`, 43.11802142208}, {23.275510771391996`, 
           44.68380687935999}, {22.00627729872, 45.95301216}, {
           20.440660993631997`, 45.95301216}, {18.87498830448, 45.95301216}, {
           17.605783023839997`, 44.68380687935999}, {17.605783023839997`, 
           43.11802142208}, {17.605783023839997`, 41.55251788511999}, {
           18.87498830448, 40.28331260447999}, {20.440660993631997`, 
           40.28331260447999}, {22.00627729872, 40.28331260447999}, {
           23.275510771391996`, 41.55251788511999}, {23.275510771391996`, 
           43.11802142208}}}]}, 
         {Thickness[0.004620825727346939], CapForm["Butt"], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           23.275510771391996`, 43.11802142208}, {23.275510771391996`, 
           44.68380687935999}, {22.00627729872, 45.95301216}, {
           20.440660993631997`, 45.95301216}, {18.87498830448, 45.95301216}, {
           17.605783023839997`, 44.68380687935999}, {17.605783023839997`, 
           43.11802142208}, {17.605783023839997`, 41.55251788511999}, {
           18.87498830448, 40.28331260447999}, {20.440660993631997`, 
           40.28331260447999}, {22.00627729872, 40.28331260447999}, {
           23.275510771391996`, 41.55251788511999}, {23.275510771391996`, 
           43.11802142208}}},
           CurveClosed->{1}]}, 
         {Thickness[0.004620825759214285], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           68.63060232, 43.11812326248}, {68.63060232, 44.68399571664}, {
           67.36156774704, 45.953030289599994`}, {65.79569529288, 
           45.953030289599994`}, {64.23024388536, 45.953030289599994`}, {
           62.96078826576, 44.68399571664}, {62.96078826576, 
           43.11812326248}, {62.96078826576, 41.55254554096799}, {
           64.23024388536, 40.28334254935201}, {65.79569529288, 
           40.28334254935201}, {67.36156774704, 40.28334254935201}, {
           68.63060232, 41.55254554096799}, {68.63060232, 43.11812326248}}}]}, 
         {Thickness[0.004620825759214285], CapForm["Butt"], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           68.63060232, 43.11812326248}, {68.63060232, 44.68399571664}, {
           67.36156774704, 45.953030289599994`}, {65.79569529288, 
           45.953030289599994`}, {64.23024388536, 45.953030289599994`}, {
           62.96078826576, 44.68399571664}, {62.96078826576, 
           43.11812326248}, {62.96078826576, 41.55254554096799}, {
           64.23024388536, 40.28334254935201}, {65.79569529288, 
           40.28334254935201}, {67.36156774704, 40.28334254935201}, {
           68.63060232, 41.55254554096799}, {68.63060232, 43.11812326248}}},
           CurveClosed->{1}]}, 
         {Thickness[0.004620825759214285], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           45.953030289599994`, 65.79569529288}, {45.953030289599994`, 
           67.36156774704}, {44.68399571664, 68.63060232}, {43.11812326248, 
           68.63060232}, {41.55254554096799, 68.63060232}, {40.28334254935201,
            67.36156774704}, {40.28334254935201, 65.79569529288}, {
           40.28334254935201, 64.23024388536}, {41.55254554096799, 
           62.96078826576}, {43.11812326248, 62.96078826576}, {44.68399571664,
            62.96078826576}, {45.953030289599994`, 64.23024388536}, {
           45.953030289599994`, 65.79569529288}}}]}, 
         {Thickness[0.004620825759214285], CapForm["Butt"], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           45.953030289599994`, 65.79569529288}, {45.953030289599994`, 
           67.36156774704}, {44.68399571664, 68.63060232}, {43.11812326248, 
           68.63060232}, {41.55254554096799, 68.63060232}, {40.28334254935201,
            67.36156774704}, {40.28334254935201, 65.79569529288}, {
           40.28334254935201, 64.23024388536}, {41.55254554096799, 
           62.96078826576}, {43.11812326248, 62.96078826576}, {44.68399571664,
            62.96078826576}, {45.953030289599994`, 64.23024388536}, {
           45.953030289599994`, 65.79569529288}}},
           CurveClosed->{1}]}, 
         {RGBColor[1., 1., 1.], Thickness[0.01386280165132653], Opacity[1.], 
          CapForm["Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {{{0.5979978053279998, 
           4.58309994318}, {0.5979978053279998, 81.65333765159998}, {
           0.5979978053279998, 83.85419234015998}, {2.3821611923736, 
           85.63841352}, {4.58309994318, 85.63841352}, {81.65333765159998, 
           85.63841352}, {83.85419234015998, 85.63841352}, {85.63841352, 
           83.85419234015998}, {85.63841352, 81.65333765159998}, {85.63841352,
            4.58309994318}, {85.63841352, 2.3821611923736}, {
           83.85419234015998, 0.5979978053279998}, {81.65333765159998, 
           0.5979978053279998}, {4.58309994318, 0.5979978053279998}, {
           2.3821611923736, 0.5979978053279998}, {0.5979978053279998, 
           2.3821611923736}, {0.5979978053279998, 4.58309994318}}},
           CurveClosed->{1}]}, 
         {RGBColor[1., 1., 1.], Thickness[0.01386280165132653], Opacity[1.], 
          CapForm["Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
           0.5979978053279998, 0.5979978053279998}, {0.5979978053279998, 
           85.63841352}, {85.63841352, 85.63841352}, {85.63841352, 
           0.5979978053279998}}},
           CurveClosed->{1}]}, 
         {RGBColor[0.576172, 0.6308590000000001, 0.6308590000000001], 
          Thickness[0.01386280165132653], Opacity[1.], 
          Dashing[{0.03465709551091836, 0.03465709551091836}], CapForm[
          "Butt"], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {{{0.5979978053279998, 
           4.58309994318}, {0.5979978053279998, 81.65333765159998}, {
           0.5979978053279998, 83.85419234015998}, {2.3821611923736, 
           85.63841352}, {4.58309994318, 85.63841352}, {81.65333765159998, 
           85.63841352}, {83.85419234015998, 85.63841352}, {85.63841352, 
           83.85419234015998}, {85.63841352, 81.65333765159998}, {85.63841352,
            4.58309994318}, {85.63841352, 2.3821611923736}, {
           83.85419234015998, 0.5979978053279998}, {81.65333765159998, 
           0.5979978053279998}, {4.58309994318, 0.5979978053279998}, {
           2.3821611923736, 0.5979978053279998}, {0.5979978053279998, 
           2.3821611923736}, {0.5979978053279998, 4.58309994318}}},
           CurveClosed->{1}]}},
        AspectRatio->Automatic,
        ImageSize->{87., 87.},
        PlotRange->{{0., 86.24000000000001}, {0., 86.24000000000001}}], 
       Scaled[{0.5, 0.5}], Center, Scaled[{0.5, 0.5}]], InsetBox[
       StyleBox[Cell["m1",
         GeneratedCell->False,
         CellAutoOverwrite->False,
         CellBaseline->Baseline,
         TextAlignment->Left,ExpressionUUID->
         "57164bdd-26b1-46dc-b471-c8d9a136d52f"],
        Background->GrayLevel[
         1.]], {0.5102790014684291, 0.3832599118942728}, {
       Left, Baseline}, {0.0748898678414097, 0.052863436123348026}, {{1., 
       0.}, {0., 1.}},
       Alignment->{Left, Top}], InsetBox[
       StyleBox[Cell["n1",
         GeneratedCell->False,
         CellAutoOverwrite->False,
         CellBaseline->Baseline,
         TextAlignment->Left,ExpressionUUID->
         "8f638bf6-bba1-44f7-8ac2-9d38668c7d65"],
        Background->GrayLevel[
         1.]], {0.5323054331864907, 0.5947136563876652}, {
       Left, Baseline}, {0.061674008810572695, 0.11453744493392072}, {{1., 
       0.}, {0., 1.}},
       Alignment->{Left, Top}], InsetBox[
       StyleBox[Cell["m2",
         GeneratedCell->False,
         CellAutoOverwrite->False,
         CellBaseline->Baseline,
         TextAlignment->Left,ExpressionUUID->
         "62d1f00d-c91e-4853-9f52-ce61f3c39aff"],
        Background->GrayLevel[
         1.]], {0.7437591776798829, 0.3810572687224667}, {
       Left, Baseline}, {0.0748898678414097, 0.052863436123348026}, {{1., 
       0.}, {0., 1.}},
       Alignment->{Left, Top}], InsetBox[
       StyleBox[Cell["n2",
         GeneratedCell->False,
         CellAutoOverwrite->False,
         CellBaseline->Baseline,
         TextAlignment->Left,ExpressionUUID->
         "05ceed0e-5060-4e97-a079-df7fe3ef9599"],
        Background->GrayLevel[1.]], {0.7371512481644644, 0.605726872246696}, {
       Left, Baseline}, {0.061674008810572695, 0.11453744493392072}, {{1., 
       0.}, {0., 1.}},
       Alignment->{Left, Top}]},
     ContentSelectable->True,
     ImagePadding->{{0., 0.}, {0., 0.}},
     ImageSize->{303., 227.},
     PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
     PlotRangePadding->Automatic]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.770732180311983*^9, 3.770732197820694*^9}, {
   3.770732476281199*^9, 3.770732478584186*^9}, 3.770732560552826*^9, {
   3.77073261383847*^9, 3.770732614772378*^9}, {3.770732690750903*^9, 
   3.770732737733036*^9}, {3.770732831867393*^9, 3.770732860530547*^9}, {
   3.77073289231479*^9, 3.770732904700762*^9}, {3.770733311877729*^9, 
   3.770733452443771*^9}, {3.770733595334937*^9, 3.770733677695936*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"516b2c81-530b-49d5-9856-8dedbbca35e9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "1"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "2"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "3"}], "]"}],
       HoldForm], 
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "4"}], "]"}],
       HoldForm]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "1"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "2"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "1"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "4"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "3"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "2"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "1"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "2"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "3"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "4"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "3"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "4"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "3"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "2"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "1"}], "]"}]},
     {
      TagBox[
       RowBox[{"defect", "[", 
        RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
         ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, Z2\\)]\
\\)\"\>", ",", "4"}], "]"}],
       HoldForm], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "3"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "4"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "1"}], "]"}], 
      RowBox[{"defect", "[", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(X\\), \\(1\\), \\(Z2, \
Z2\\)]\\)\"\>", ",", "2"}], "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 1], 
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 2], 
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 3], 
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 4]}, {
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 1], 
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 2], 
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 3], 
       VecS3`defect[
       "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 
        "\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)", 4]}}, 
    TableAlignments -> Center]]]], "Print",
 CellChangeTimes->{
  3.770733719385592*^9, 3.7707338939564447`*^9, {3.770734066273086*^9, 
   3.770734086269113*^9}, 3.770734286074922*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"de5f896a-3208-417d-a49b-6ab817774f7e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.770733573118678*^9, 3.770733608431211*^9}, {
  3.770986711267191*^9, 
  3.770986716896851*^9}},ExpressionUUID->"f73bae92-0255-4151-af8d-\
26431ecf7f0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"bimodassociator", "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"{", 
       RowBox[{"95", ",", "109"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"{", 
       RowBox[{"95", ",", "109"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", 
      RowBox[{"{", 
       RowBox[{"95", ",", "109"}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "SLOW", " ", "Computes", " ", "the", " ", "bimodule", " ", "associator", 
    " ", 
    SubscriptBox["O", "3"], " ", "for", " ", 
    RowBox[{"Vec", "[", "S3", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"defects", "[", 
    RowBox[{"95", ",", "95"}], "]"}], ",", 
   RowBox[{"identitydefect", "[", "95", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"defects", "[", 
    RowBox[{"109", ",", "109"}], "]"}], ",", 
   RowBox[{"identitydefect", "[", "109", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.770732339191761*^9, 3.770732373215784*^9}, {
   3.770732404460476*^9, 3.7707324232561483`*^9}, {3.7707328168428307`*^9, 
   3.7707328176904373`*^9}, 3.7707340326107683`*^9, 3.770734090311466*^9, {
   3.7709868461664352`*^9, 3.770986876682198*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"e6f2ed11-b867-472b-8878-4a39f3b290e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"defect", "[", "2", "]"}], "}"}], "}"}], "}"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.770746533211967*^9, 3.770986722962925*^9, {3.770986862679031*^9, 
   3.7709868777343493`*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"2e7e9664-bb4f-411d-af13-81f681e98bf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "2", "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.770746533211967*^9, 3.770986722962925*^9, {3.770986862679031*^9, 
   3.770986877746641*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"ee5a465c-3dcd-4e13-b029-ef8f4bf4b460"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "2", "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.770746533211967*^9, 3.770986722962925*^9, {3.770986862679031*^9, 
   3.7709868777810583`*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"c1c2bce3-a1d2-40d5-bf4d-921a50d6bde7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"End", "[", "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.7707340119716377`*^9, 3.770734024970476*^9}, {
  3.770734062464549*^9, 3.770734062465294*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"24a2e015-de28-4846-b7da-1b009118b6ab"]
},
WindowSize->{1920, 1122},
WindowMargins->{{1920, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "Preprint.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 23908, 581, 1498, "Input",ExpressionUUID->"46bdea79-110d-482c-a84a-71539f8e0c9c"],
Cell[24469, 603, 253, 6, 37, "Code",ExpressionUUID->"09f8cac6-10f3-449e-a9df-fc61ddb294e3",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[24747, 613, 428, 9, 37, "Code",ExpressionUUID->"5b8abe46-4a61-4b74-9965-cabe78636a1a",
 InitializationCell->False],
Cell[25178, 624, 12171, 341, 156, "Output",ExpressionUUID->"f078b192-6956-4896-a436-f5761c5fcea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37386, 970, 486, 10, 32, "Input",ExpressionUUID->"dec934c3-fba9-4d86-96a3-44ae605628b0"],
Cell[37875, 982, 6374, 129, 189, "Output",ExpressionUUID->"c1109aa2-dabb-4c74-aaef-610e0fb4dbe0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44286, 1116, 1219, 26, 55, "Input",ExpressionUUID->"f7ba5cfc-dc58-4055-b889-c10fcb8d7b41"],
Cell[45508, 1144, 16549, 392, 199, "Output",ExpressionUUID->"59e8b189-226f-4238-a8d1-6d3dc8513415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62094, 1541, 970, 23, 32, "Input",ExpressionUUID->"650bbaa4-0432-4978-8d5a-c96b2c785e35"],
Cell[63067, 1566, 29782, 657, 237, "Output",ExpressionUUID->"7faf9a61-72f7-4196-99a2-d34a0b48e29f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92886, 2228, 23157, 395, 302, "Input",ExpressionUUID->"516b2c81-530b-49d5-9856-8dedbbca35e9"],
Cell[116046, 2625, 8145, 193, 151, "Print",ExpressionUUID->"de5f896a-3208-417d-a49b-6ab817774f7e"]
}, Open  ]],
Cell[124206, 2821, 201, 4, 32, "Input",ExpressionUUID->"f73bae92-0255-4151-af8d-26431ecf7f0a"],
Cell[CellGroupData[{
Cell[124432, 2829, 1466, 38, 77, "Input",ExpressionUUID->"e6f2ed11-b867-472b-8878-4a39f3b290e5"],
Cell[125901, 2869, 1889, 62, 32, "Output",ExpressionUUID->"2e7e9664-bb4f-411d-af13-81f681e98bf7"],
Cell[127793, 2933, 269, 6, 32, "Output",ExpressionUUID->"ee5a465c-3dcd-4e13-b029-ef8f4bf4b460"],
Cell[128065, 2941, 271, 6, 32, "Output",ExpressionUUID->"c1c2bce3-a1d2-40d5-bf4d-921a50d6bde7"]
}, Open  ]],
Cell[128351, 2950, 292, 6, 37, "Code",ExpressionUUID->"24a2e015-de28-4846-b7da-1b009118b6ab",
 InitializationCell->False]
}
]
*)



==> anc/TensorDefects.m <==
(* ::Package:: *)

compositeaction[M0_,N0_,P0_,M1_,N1_,P1_,basisA_,basisB_,basisV_,basisW_,T_]:=compositeaction[M0,N0,P0,M1,N1,P1,basisA,basisB,basisV,basisW,T]=Block[
{V=Variables[T],C,m0,m1,n0,n1,m0p,m1p,n0p,n1p,p0,p1,X,Q,MA,MB,MV,MW,out=0,rk=0,basis=representationbasis[P0,P1,T],g,h,C0=M0[leftcat],C1=M0[rightcat],C2=N0[rightcat],mI,mpI,proj=0,dA,dB,rs,cs,els},

C=coeff[T[[3]],V];
p0=V[[1,1]];p1=V[[1,2]];

Do[
X=False;
Do[
g=v[[5]];
h=v[[6]];

m0p=leftaction[M0,g,m0];m1p=leftaction[M1,g,m1];
n0p=rightaction[N0,h,n0];n1p=rightaction[N1,h,n1];

MA=actionmatrix[M0,M1,basisA,ann[m0,m1,m0p,m1p,g,unit[C1]]];
MB=actionmatrix[N0,N1,basisB,ann[n0,n1,n0p,n1p,unit[C1],h]];
MV=actionmatrix12[P0,M0,N0,basisV,ann12[p0,m0,n0,p0,m0p,n0p,g,unit[C1],h]];
MW=actionmatrix21[M1,N1,P1,basisW,ann21[m1,n1,p1,m1p,n1p,p1,g,unit[C1],h]];

If[Length[MA]>0&&Length[MB]>0&&Length[MV]>0&&Length[MW]>0,
Q=KroneckerProduct[MA,MB,MV,MW];
{dA,dB}=Dimensions[Q];

If[X===False,X=SparseArray[i_->0,{M0[numob]M1[numob]N0[numob]N1[numob]dA,M0[numob]M1[numob]N0[numob]N1[numob]dB}]];

mI=M1[numob]N0[numob]N1[numob]dB(m0-1)+N0[numob]N1[numob]dB(m1-1)+N1[numob]dB(n0-1)+dB(n1-1);
mpI=M1[numob]N0[numob]N1[numob]dA(m0p-1)+N0[numob]N1[numob]dA(m1p-1)+N1[numob]dA(n0p-1)+dA(n1p-1);

Do[X[[mpI+i,mI+j]]=X[[mpI+i,mI+j]]+C[[Position[V,v][[1,1]]]] Q[[i,j]],{i,1,dA},{j,1,dB}];
];
,{m0,M0[numob]},{m1,M1[numob]},{n0,N0[numob]},{n1,N1[numob]}
];
If[X=!=False,out+=X];
,{v,V}
];

Do[
X=False;
Do[
m0p=rightaction[M0,g,m0];m1p=rightaction[M1,g,m1];
n0p=leftaction[N0,inverse[g],n0];n1p=leftaction[N1,inverse[g],n1];

MA=actionmatrix[M0,M1,basisA,ann[m0,m1,m0p,m1p,unit[C0],g]];
MB=actionmatrix[N0,N1,basisB,ann[n0,n1,n0p,n1p,inverse[g],unit[C2]]];
MV=actionmatrix12[P0,M0,N0,basisV,ann12[p0,m0,n0,p0,m0p,n0p,unit[C0],inverse[g],unit[C2]]];
MW=actionmatrix21[M1,N1,P1,basisW,ann21[m1,n1,p1,m1p,n1p,p1,unit[C0],g,unit[C2]]];

If[Length[MA]>0&&Length[MB]>0&&Length[MV]>0&&Length[MW]>0,
Q=KroneckerProduct[MA,MB,MV,MW];
{dA,dB}=Dimensions[Q];

If[X===False,X=SparseArray[i_->0,{M0[numob]M1[numob]N0[numob]N1[numob]dA,M0[numob]M1[numob]N0[numob]N1[numob]dB}]];

mI=M1[numob]N0[numob]N1[numob]dB(m0-1)+N0[numob]N1[numob]dB(m1-1)+N1[numob]dB(n0-1)+dB(n1-1);
mpI=M1[numob]N0[numob]N1[numob]dA(m0p-1)+N0[numob]N1[numob]dA(m1p-1)+N1[numob]dA(n0p-1)+dA(n1p-1);

Do[X[[mpI+i,mI+j]]=X[[mpI+i,mI+j]]+Q[[i,j]],{i,1,dA},{j,1,dB}];
];
,{m0,M0[numob]},{m1,M1[numob]},{n0,N0[numob]},{n1,N1[numob]}
];
If[X=!=False,proj+=X];
,{g,C1}
];

If[proj===0||out===0||Length[ArrayRules[SparseArray[proj.out]]]==1||proj.out===SparseArray[i_->0,Dimensions[proj.out]],X=0,
X=SparseArray[proj.out]];


If[X===0||Length[ArrayRules[X]]==1,rk=0,
X=ArrayRules[SparseArray[X]];
rs={};cs={};els={};
Do[If[NumberQ[x[[1,1]]],AppendTo[rs,x[[1,1]]];AppendTo[cs,x[[1,2]]];AppendTo[els,x[[2]]]],{x,X}];

rs=rs/.Inner[#1->#2&,DeleteDuplicates[rs],Range[1,Length[DeleteDuplicates[rs]]],List];
cs=cs/.Inner[#1->#2&,DeleteDuplicates[cs],Range[1,Length[DeleteDuplicates[cs]]],List];
X=SparseArray[Append[MapThread[{#1,#2}->#3&,{rs,cs,els}],{_,_}->0]];
rk=MatrixRank[X];
];


Return[rk];
]


fusiontable[M0_,N0_,M1_,N1_,P0_,P1_]:=fusiontable[M0,N0,M1,N1,P0,P1]=Block[
{defM=defects[M0,M1],defN=defects[N0,N1],defP=defects[P0[id],P1[id]],rA,rB,dT,rt,rv,t,v,\[Mu]},

t=vertices[M1,N1,P1][[1]];
v=vertices[M0,N0,P0][[2]];
rt=representationbasis21[M1,N1,P1,t];
rv=representationbasis12[P0,M0,N0,v];

(*Do[representationbasis[M0,M1,dA],{dA,defM}];
Do[representationbasis[N0,N1,dB],{dB,defN}];*)

Table[
rA=representationbasis[M0,M1,dA];
rB=representationbasis[N0,N1,dB];
\[Mu]=Sum[compositeaction[M0,N0,P0,M1,N1,P1,rA,rB,rv,rt,dT] defect[bimodnames[P0[id]],bimodnames[P1[id]],Position[defP,dT][[1,1]]],{dT,defP}];
(*Print[Position[defM,dA][[1,1]]," ",Position[defN,dB][[1,1]]];*)
(*If[Position[defM,dA][[1,1]]==Length[defM],DumpSave[tempfile,Evaluate@modelcontext]];
*)
\[Mu]
,{dA,defM},{dB,defN}
]
]


fusiontable[M0_,N0_,M1_,N1_]:=fusiontable[M0,N0,M1,N1]=Block[
{defM=defects[M0,M1],defN=defects[N0,N1],P0s=tensor[M0,N0],P1s=tensor[M1,N1],rA,rB,dT,rt,rv,t,v,defP},
Table[
fusiontable[M0,N0,M1,N1,P0,P1]
,{P0,P0s},{P1,P1s}]
]


fusiontable[M0_Integer,N0_,M1_,N1_]:=fusiontable[M0,N0,M1,N1]=Block[
{M0b=Select[bimods,#[id]==M0&][[1]],M1b=Select[bimods,#[id]==M1&][[1]],N0b=Select[bimods,#[id]==N0&][[1]],N1b=Select[bimods,#[id]==N1&][[1]]},

fusiontable[M0b,N0b,M1b,N1b]
]


leftanyonaction[N_Integer,Np_]:=leftanyonaction[N,Np]=Block[
{M0,M1,N0=Select[bimods,#[id]==N&][[1]],N1=Select[bimods,#[id]==Np&][[1]],defM,defN,P0s,P1s,rA,rB,dT,rt,rv,t,v,defP,idI},

idI=Switch[N0[leftcat],Vec[Z2],23,Vec[Z3],62,Vec[S3],95];

If[N0[leftcat]==N1[leftcat]&&N0[rightcat]==N1[rightcat]&&N0[leftcat]=!=Vec[Z1],
M0=Select[bimods,#[id]==idI&][[1]];

M1=M0;
P0s=tensor[M0,N0];P1s=tensor[M1,N1];
fusiontable[M0,N0,M1,N1,P0s[[1]],P1s[[1]]]
,{}]
]


rightanyonaction[N_Integer,Np_]:=rightanyonaction[N,Np]=Block[
{N0,N1,M0=Select[bimods,#[id]==N&][[1]],M1=Select[bimods,#[id]==Np&][[1]],defM,defN,P0s,P1s,rA,rB,dT,rt,rv,t,v,defP,idI},

idI=Switch[M0[rightcat],Vec[Z2],23,Vec[Z3],62,Vec[S3],95];

If[M0[leftcat]==M1[leftcat]&&M0[rightcat]==M1[rightcat]&&M0[rightcat]=!=Vec[Z1],
N0=Select[bimods,#[id]==idI&][[1]];
N1=N0;
P0s=tensor[M0,N0];P1s=tensor[M1,N1];
fusiontable[M0,N0,M1,N1,P0s[[1]],P1s[[1]]]
,{}]
]


==> anc/VecS3.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
mult[Z1[g0_],Z1[h0_]]:=Z1[0];
inverse[Z1[g0_]]:=Z1[0];

mult[Z2[g0_],Z2[h0_]]:=Z2[Mod[g0+h0,2]];
inverse[Z2[g0_]]:=Z2[Mod[-g0,2]];

mult[Z3[g0_],Z3[h0_]]:=Z3[Mod[g0+h0,3]];
inverse[Z3[g0_]]:=Z3[Mod[-g0,3]];

mult[S3[g0_,g1_],S3[h0_,h1_]]:=S3[Mod[g0+h0,2],Mod[(1+h0)g1+h1,3]];
inverse[S3[g0_,g1_]]:=S3[g0,Mod[2(1+g0)g1,3]];

mult[ob[a_,b_],ob[c_,d_]]:=ob[mult[a,c],mult[b,d]];
inverse[ob[a_,b_]]:=ob[inverse[a],inverse[b]];

mult[a_,b_+c_]:=mult[a,b]+mult[a,c];
mult[a_+b_,c_]:=mult[a,c]+mult[b,c];

mult[\[Alpha]_ a_,b_]:=\[Alpha] mult[a,b]/;FreeQ[\[Alpha],ob]&&FreeQ[\[Alpha],S3]&&FreeQ[\[Alpha],Z2]&&FreeQ[\[Alpha],Z3];
mult[a_,\[Alpha]_ b_]:=\[Alpha] mult[a,b]/;FreeQ[\[Alpha],ob]&&FreeQ[\[Alpha],S3]&&FreeQ[\[Alpha],Z2]&&FreeQ[\[Alpha],Z3];

Vec[Z1]=Module[
{X={}},
Do[AppendTo[X,Z1[a]],{a,0,0}];Sort[X]];

Vec[Z2]=Module[
{X={}},
Do[AppendTo[X,Z2[a]],{a,0,1}];Sort[X]];

Vec[Z3]=Module[
{X={}},
Do[AppendTo[X,Z3[a]],{a,0,2}];Sort[X]];

Vec[S3]=Module[
{X={}},
Do[AppendTo[X,S3[a,b]],{a,0,1},{b,0,2}];Sort[X]];


unit[Vec[S3]]=S3[0,0];unit[Vec[Z3]]=Z3[0];unit[Vec[Z2]]=Z2[0];unit[Vec[Z1]]=Z1[0];

Hgen[gen_]:=H[gen]=Block[
{gens,a,b,n,n0},
gens=DeleteDuplicates[gen];
n=RandomReal[];
n0=0;
While[n0!=n,
n=Length[gens];
n0=n;
For[a=1,a<=n,a++,
For[b=1,b<=n,b++,
AppendTo[gens,
mult[gens[[a]],gens[[b]]]
];
gens=DeleteDuplicates[gens];
]
];
n=Length[gens];
];
Return[Sort[gens]];
]


(* ::Input::Initialization:: *)
\[Omega][M_][g_,h_]:=1;

DWs[Z1,Z1]={{1,Z1,Z1,"\!\(\*SuperscriptBox[\(T\), \(Vec, Vec\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Vec, Vec\)]\)"]:=Hgen[{ob[Z1[0],Z1[0]]}];(*{0}*)

DWs[Z2,Z1]={{2,Z2,Z1,"\!\(\*SuperscriptBox[\(T\), \(Z2, Vec\)]\)"},{3,Z2,Z1,"\!\(\*SuperscriptBox[\(L\), \(Z2, Vec\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Z2, Vec\)]\)"]:=Hgen[{ob[Z2[0],Z1[0]]}];(*{0}*)
H["\!\(\*SuperscriptBox[\(L\), \(Z2, Vec\)]\)"]:=Hgen[{ob[Z2[1],Z1[0]]}];(*Z2*)

DWs[Z3,Z1]={{4,Z3,Z1,"\!\(\*SuperscriptBox[\(T\), \(Z3, Vec\)]\)"},{5,Z3,Z1,"\!\(\*SuperscriptBox[\(L\), \(Z3, Vec\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Z3, Vec\)]\)"]:=Hgen[{ob[Z3[0],Z1[0]]}];(*{0}*)
H["\!\(\*SuperscriptBox[\(L\), \(Z3, Vec\)]\)"]:=Hgen[{ob[Z3[1],Z1[0]]}];(*Z3*)

DWs[S3,Z1]={{6,S3,Z1,"\!\(\*SuperscriptBox[\(T\), \(S3, Vec\)]\)"},{7,S3,Z1,"\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Vec\)]\)"},{8,S3,Z1,"\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Vec\)]\)"},{9,S3,Z1,"\!\(\*SuperscriptBox[\(L\), \(S3, Vec\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(S3, Vec\)]\)"]:=Hgen[{ob[S3[0,0],Z1[0]]}];(*{0}*)
H["\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Vec\)]\)"]:=Hgen[{ob[S3[1,0],Z1[0]]}];(*Z2*)
H["\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Vec\)]\)"]:=Hgen[{ob[S3[0,1],Z1[0]]}];(*Z3*)
H["\!\(\*SuperscriptBox[\(L\), \(S3, Vec\)]\)"]:=Hgen[{ob[S3[1,0],Z1[0]],ob[S3[0,1],Z1[0]]}];(*S3*)

DWs[Z1,Z2]={{10,Z1,Z2,"\!\(\*SuperscriptBox[\(T\), \(Vec, Z2\)]\)"},{11,Z1,Z2,"\!\(\*SuperscriptBox[\(R\), \(Vec, Z2\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Vec, Z2\)]\)"]:=Hgen[{ob[Z1[0],Z2[0]]}];(*{0}*)
H["\!\(\*SuperscriptBox[\(R\), \(Vec, Z2\)]\)"]:=Hgen[{ob[Z1[0],Z2[1]]}];(*Z2*)

DWs[Z1,Z3]={{12,Z1,Z3,"\!\(\*SuperscriptBox[\(T\), \(Vec, Z3\)]\)"},{13,Z1,Z3,"\!\(\*SuperscriptBox[\(R\), \(Vec, Z3\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Vec, Z3\)]\)"]:=Hgen[{ob[Z1[0],Z3[0]]}];(*{0}*)
H["\!\(\*SuperscriptBox[\(R\), \(Vec, Z3\)]\)"]:=Hgen[{ob[Z1[0],Z3[1]]}];(*Z3*)

DWs[Z1,S3]={{14,Z1,S3,"\!\(\*SuperscriptBox[\(T\), \(Vec, S3\)]\)"},{15,Z1,S3,"\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Vec, S3\)]\)"},{16,Z1,S3,"\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Vec, S3\)]\)"},{17,Z1,S3,"\!\(\*SuperscriptBox[\(R\), \(Vec, S3\)]\)"}};
H["\!\(\*SuperscriptBox[\(T\), \(Vec, S3\)]\)"]:=Hgen[{ob[Z1[0],S3[0,0]]}];(*{0}*)
H["\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Vec, S3\)]\)"]:=Hgen[{ob[Z1[0],S3[1,0]]}];(*Z2*)
H["\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Vec, S3\)]\)"]:=Hgen[{ob[Z1[0],S3[0,1]]}];(*Z3*)
H["\!\(\*SuperscriptBox[\(R\), \(Vec, S3\)]\)"]:=Hgen[{ob[Z1[0],S3[1,0]],ob[Z1[0],S3[0,1]]}];(*S3*)

DWs[Z2,Z2]={{18,Z2,Z2,"\!\(\*SuperscriptBox[\(T\), \(Z2, Z2\)]\)"},{19,Z2,Z2,"\!\(\*SuperscriptBox[\(L\), \(Z2, Z2\)]\)"},{20,Z2,Z2,"\!\(\*SuperscriptBox[\(R\), \(Z2, Z2\)]\)"},{21,Z2,Z2,"\!\(\*SubsuperscriptBox[\(F\), \(0\), \(Z2, Z2\)]\)"},{22,Z2,Z2,"\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z2, Z2\)]\)"},{23,Z2,Z2,"\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)"}};
H["\!\(\*SuperscriptBox[\(T\), \(Z2, Z2\)]\)"]:=Hgen[{ob[Z2[0],Z2[0]]}]
H["\!\(\*SuperscriptBox[\(L\), \(Z2, Z2\)]\)"]:=Hgen[{ob[Z2[1],Z2[0]]}]
H["\!\(\*SuperscriptBox[\(R\), \(Z2, Z2\)]\)"]:=Hgen[{ob[Z2[0],Z2[1]]}]
H["\!\(\*SubsuperscriptBox[\(F\), \(0\), \(Z2, Z2\)]\)"|"\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z2, Z2\)]\)"]:=Hgen[{ob[Z2[1],Z2[0]],ob[Z2[0],Z2[1]]}]
H["\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z2, Z2\)]\)"]:=Hgen[{ob[Z2[1],Z2[1]]}];\[Omega]["\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z2, Z2\)]\)"][g_,h_]:=Exp[(2 \[Pi] I)/2 g[[1,1]]h[[2,1]]]

DWs[Z3,Z2]={{24,Z3,Z2,"\!\(\*SuperscriptBox[\(T\), \(Z3, Z2\)]\)"},{25,Z3,Z2,"\!\(\*SuperscriptBox[\(L\), \(Z3, Z2\)]\)"},{26,Z3,Z2,"\!\(\*SuperscriptBox[\(R\), \(Z3, Z2\)]\)"},{27,Z3,Z2,"\!\(\*SubsuperscriptBox[\(B\), \(32\), \(Z3, Z2\)]\)"}};
H["\!\(\*SuperscriptBox[\(T\), \(Z3, Z2\)]\)"]:=Hgen[{ob[Z3[0],Z2[0]]}]
H["\!\(\*SuperscriptBox[\(L\), \(Z3, Z2\)]\)"]:=Hgen[{ob[Z3[1],Z2[0]]}]
H["\!\(\*SuperscriptBox[\(R\), \(Z3, Z2\)]\)"]:=Hgen[{ob[Z3[0],Z2[1]]}]
H["\!\(\*SubsuperscriptBox[\(B\), \(32\), \(Z3, Z2\)]\)"]:=Hgen[{ob[Z3[1],Z2[1]]}]

DWs[S3,Z2]={{28,S3,Z2,"\!\(\*SuperscriptBox[\(T\), \(S3, Z2\)]\)"},{29,S3,Z2,"\!\(\*SuperscriptBox[\(R\), \(S3, Z2\)]\)"},{30,S3,Z2,"\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Z2\)]\)"},{31,S3,Z2,"\!\(\*SubsuperscriptBox[\(I\), \(2\), \(S3, Z2\)]\)"},{32,S3,Z2,"\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Z2\)]\)"},{33,S3,Z2,"\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(S3, Z2\)]\)"},{34,S3,Z2,"\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, Z2\)]\)"},{35,S3,Z2,"\!\(\*SubsuperscriptBox[\(B\), \(32\), \(S3, Z2\)]\)"},{36,S3,Z2,"\!\(\*SuperscriptBox[\(L\), \(S3, Z2\)]\)"},{37,S3,Z2,"\!\(\*SubsuperscriptBox[\(C\), \(L\), \(S3, Z2\)]\)"},{38,S3,Z2,"\!\(\*SubsuperscriptBox[\(D\), \(L, 0\), \(S3, Z2\)]\)"},{39,S3,Z2,"\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, Z2\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[0,0],Z2[0]]}];(*{0}*)

H["\!\(\*SuperscriptBox[\(R\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[0,0],Z2[1]]}];(*Z2*)
H["\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[1,0],Z2[0]]}];(*Z2*)
H["\!\(\*SubsuperscriptBox[\(I\), \(2\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[1,0],Z2[1]]}];(*Z2*)

H["\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[0,1],Z2[0]]}];(*Z3*)
H["\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(S3, Z2\)]\)"|"\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[1,0],Z2[0]],ob[S3[0,0],Z2[1]]}];(*Z2xZ2*)
\[Omega]["\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, Z2\)]\)"][g_,h_]:=(-1)^( h[[2,1]]g[[1,1]])

H["\!\(\*SubsuperscriptBox[\(B\), \(32\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[0,1],Z2[1]]}];(*Z6*)

H["\!\(\*SuperscriptBox[\(L\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[1,0],Z2[0]],ob[S3[0,1],Z2[0]]}];(*S3*)
H["\!\(\*SubsuperscriptBox[\(C\), \(L\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[1,0],Z2[1]],ob[S3[0,1],Z2[0]]}];(*S3*)
H["\!\(\*SubsuperscriptBox[\(D\), \(L, 0\), \(S3, Z2\)]\)"|"\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, Z2\)]\)"]:=Hgen[{ob[S3[1,0],Z2[0]],ob[S3[0,1],Z2[0]],ob[S3[0,0],Z2[1]]}](*S3xZ2*)
\[Omega]["\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, Z2\)]\)"][g_,h_]:=(-1)^( h[[2,1]]g[[1,1]])


DWs[Z2,Z3]={{40,Z2,Z3,"\!\(\*SuperscriptBox[\(T\), \(Z2, Z3\)]\)"},{41,Z2,Z3,"\!\(\*SuperscriptBox[\(L\), \(Z2, Z3\)]\)"},{42,Z2,Z3,"\!\(\*SuperscriptBox[\(R\), \(Z2, Z3\)]\)"},{43,Z2,Z3,"\!\(\*SubsuperscriptBox[\(B\), \(23\), \(Z2, Z3\)]\)"}};
H["\!\(\*SuperscriptBox[\(T\), \(Z2, Z3\)]\)"]:=Hgen[{ob[Z2[0],Z3[0]]}]
H["\!\(\*SuperscriptBox[\(L\), \(Z2, Z3\)]\)"]:=Hgen[{ob[Z2[1],Z3[0]]}]
H["\!\(\*SuperscriptBox[\(R\), \(Z2, Z3\)]\)"]:=Hgen[{ob[Z2[0],Z3[1]]}]
H["\!\(\*SubsuperscriptBox[\(B\), \(23\), \(Z2, Z3\)]\)"]:=Hgen[{ob[Z2[1],Z3[1]]}]

DWs[Z2,S3]={{44,Z2,S3,"\!\(\*SuperscriptBox[\(T\), \(Z2, S3\)]\)"},{45,Z2,S3,"\!\(\*SuperscriptBox[\(L\), \(Z2, S3\)]\)"},{46,Z2,S3,"\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Z2, S3\)]\)"},{47,Z2,S3,"\!\(\*SubsuperscriptBox[\(I\), \(2\), \(Z2, S3\)]\)"},{48,Z2,S3,"\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Z2, S3\)]\)"},{49,Z2,S3,"\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(Z2, S3\)]\)"},{50,Z2,S3,"\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(Z2, S3\)]\)"},{51,Z2,S3,"\!\(\*SubsuperscriptBox[\(B\), \(23\), \(Z2, S3\)]\)"},{52,Z2,S3,"\!\(\*SuperscriptBox[\(R\), \(Z2, S3\)]\)"},{53,Z2,S3,"\!\(\*SubsuperscriptBox[\(C\), \(R\), \(Z2, S3\)]\)"},{54,Z2,S3,"\!\(\*SubsuperscriptBox[\(D\), \(R, 0\), \(Z2, S3\)]\)"},{55,Z2,S3,"\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(Z2, S3\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[0],S3[0,0]]}];(*{0}*)

H["\!\(\*SuperscriptBox[\(L\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[1],S3[0,0]]}];(*Z2*)
H["\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[0],S3[1,0]]}];(*Z2*)
H["\!\(\*SubsuperscriptBox[\(I\), \(2\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[1],S3[1,0]]}];(*Z2*)

H["\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[0],S3[0,1]]}];(*Z3*)
H["\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(Z2, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[0],S3[1,0]],ob[Z2[1],S3[0,0]]}];(*Z2xZ2*)
\[Omega]["\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(Z2, S3\)]\)"][g_,h_]:=(-1)^( h[[2,1]]g[[1,1]])
H["\!\(\*SubsuperscriptBox[\(B\), \(23\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[1],S3[0,1]]}];(*Z6*)

H["\!\(\*SuperscriptBox[\(R\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[0],S3[1,0]],ob[Z2[0],S3[0,1]]}];(*S3*)
H["\!\(\*SubsuperscriptBox[\(C\), \(R\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[1],S3[1,0]],ob[Z2[0],S3[0,1]]}];(*S3*)
H["\!\(\*SubsuperscriptBox[\(D\), \(R, 0\), \(Z2, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(Z2, S3\)]\)"]:=Hgen[{ob[Z2[0],S3[1,0]],ob[Z2[0],S3[0,1]],ob[Z2[1],S3[0,0]]}](*S3xZ2*)
\[Omega]["\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(Z2, S3\)]\)"][g_,h_]:=(-1)^( h[[2,1]]g[[1,1]])


(* ::Input::Initialization:: *)
DWs[Z3,Z3]={{56,Z3,Z3,"\!\(\*SuperscriptBox[\(T\), \(Z3, Z3\)]\)"},{57,Z3,Z3,"\!\(\*SuperscriptBox[\(L\), \(Z3, Z3\)]\)"},{58,Z3,Z3,"\!\(\*SuperscriptBox[\(R\), \(Z3, Z3\)]\)"},{59,Z3,Z3,"\!\(\*SubsuperscriptBox[\(F\), \(0\), \(Z3, Z3\)]\)"},{60,Z3,Z3,"\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z3, Z3\)]\)"},{61,Z3,Z3,"\!\(\*SubsuperscriptBox[\(F\), \(2\), \(Z3, Z3\)]\)"},{62,Z3,Z3,"\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z3, Z3\)]\)"},{63,Z3,Z3,"\!\(\*SubsuperscriptBox[\(X\), \(2\), \(Z3, Z3\)]\)"}};
H["\!\(\*SuperscriptBox[\(T\), \(Z3, Z3\)]\)"]:=Hgen[{ob[Z3[0],Z3[0]]}]
H["\!\(\*SuperscriptBox[\(L\), \(Z3, Z3\)]\)"]:=Hgen[{ob[Z3[1],Z3[0]]}]
H["\!\(\*SuperscriptBox[\(R\), \(Z3, Z3\)]\)"]:=Hgen[{ob[Z3[0],Z3[1]]}]
H["\!\(\*SubsuperscriptBox[\(F\), \(0\), \(Z3, Z3\)]\)"|"\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z3, Z3\)]\)"|"\!\(\*SubsuperscriptBox[\(F\), \(2\), \(Z3, Z3\)]\)"]:=Hgen[{ob[Z3[1],Z3[0]],ob[Z3[0],Z3[1]]}]
H["\!\(\*SubsuperscriptBox[\(X\), \(1\), \(Z3, Z3\)]\)"]:=Hgen[{ob[Z3[1],Z3[1]]}];
H["\!\(\*SubsuperscriptBox[\(X\), \(2\), \(Z3, Z3\)]\)"]:=Hgen[{ob[Z3[2],Z3[1]]}];
\[Omega]["\!\(\*SubsuperscriptBox[\(F\), \(1\), \(Z3, Z3\)]\)"][g_,h_]:=Exp[(2 \[Pi] I)/3 g[[1,1]]h[[2,1]]]
\[Omega]["\!\(\*SubsuperscriptBox[\(F\), \(2\), \(Z3, Z3\)]\)"][g_,h_]:=Exp[2 (2 \[Pi] I)/3 g[[1,1]]h[[2,1]]]

DWs[S3,Z3]={{64,S3,Z3,"\!\(\*SuperscriptBox[\(T\), \(S3, Z3\)]\)"},{65,S3,Z3,"\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Z3\)]\)"},{66,S3,Z3,"\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Z3\)]\)"},{67,S3,Z3,"\!\(\*SubsuperscriptBox[\(I\), \(3\), \(S3, Z3\)]\)"},{68,S3,Z3,"\!\(\*SuperscriptBox[\(R\), \(S3, Z3\)]\)"},{69,S3,Z3,"\!\(\*SuperscriptBox[\(L\), \(S3, Z3\)]\)"},{70,S3,Z3,"\!\(\*SubsuperscriptBox[\(B\), \(23\), \(S3, Z3\)]\)"},{71,S3,Z3,"\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(S3, Z3\)]\)"},{72,S3,Z3,"\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, Z3\)]\)"},{73,S3,Z3,"\!\(\*SubsuperscriptBox[\(E\), \(L\), \(S3, Z3\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[0,0],Z3[0]]}];(*{0}*)

H["\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[1,0],Z3[0]]}];(*Z2*)

H["\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[0,1],Z3[0]]}];(*Z3*)
H["\!\(\*SubsuperscriptBox[\(I\), \(3\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[0,1],Z3[1]]}];(*Z3*)

H["\!\(\*SuperscriptBox[\(R\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[0,0],Z3[1]]}];(*Z3*)
H["\!\(\*SuperscriptBox[\(L\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[1,0],Z3[0]],ob[S3[0,1],Z3[0]]}];(*S3*)

H["\!\(\*SubsuperscriptBox[\(B\), \(23\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[1,0],Z3[1]]}];(*Z6*)

H["\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(S3, Z3\)]\)"|"\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[0,1],Z3[0]],ob[S3[0,0],Z3[1]]}];(*Z3xZ3*)
\[Omega]["\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, Z3\)]\)"][g_,h_]:=Exp[(2 \[Pi] I)/3 g[[1,2]]h[[2,1]]]

H["\!\(\*SubsuperscriptBox[\(E\), \(L\), \(S3, Z3\)]\)"]:=Hgen[{ob[S3[1,0],Z3[0]],ob[S3[0,1],Z3[0]],ob[S3[0,0],Z3[1]]}](*S3xZ3*)

DWs[Z3,S3]={{74,Z3,S3,"\!\(\*SuperscriptBox[\(T\), \(Z3, S3\)]\)"},{75,Z3,S3,"\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Z3, S3\)]\)"},{76,Z3,S3,"\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Z3, S3\)]\)"},{77,Z3,S3,"\!\(\*SubsuperscriptBox[\(I\), \(3\), \(Z3, S3\)]\)"},{78,Z3,S3,"\!\(\*SuperscriptBox[\(L\), \(Z3, S3\)]\)"},{79,Z3,S3,"\!\(\*SuperscriptBox[\(R\), \(Z3, S3\)]\)"},{80,Z3,S3,"\!\(\*SubsuperscriptBox[\(B\), \(32\), \(Z3, S3\)]\)"},{81,Z3,S3,"\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(Z3, S3\)]\)"},{82,Z3,S3,"\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(Z3, S3\)]\)"},{83,Z3,S3,"\!\(\*SubsuperscriptBox[\(E\), \(R\), \(Z3, S3\)]\)"}};

H["\!\(\*SuperscriptBox[\(T\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[0],S3[0,0]]}];(*{0}*)

H["\!\(\*SubsuperscriptBox[\(R\), \(2\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[0],S3[1,0]]}];(*Z2*)

H["\!\(\*SubsuperscriptBox[\(R\), \(3\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[0],S3[0,1]]}];(*Z3*)
H["\!\(\*SubsuperscriptBox[\(I\), \(3\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[1],S3[0,1]]}];(*Z3*)

H["\!\(\*SuperscriptBox[\(L\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[1],S3[0,0]]}];(*Z3*)
H["\!\(\*SuperscriptBox[\(R\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[0],S3[1,0]],ob[Z3[0],S3[0,1]]}];(*S3*)

H["\!\(\*SubsuperscriptBox[\(B\), \(32\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[1],S3[1,0]]}];(*Z6*)

H["\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(Z3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[0],S3[0,1]],ob[Z3[1],S3[0,0]]}];(*Z3xZ3*)

\[Omega]["\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(Z3, S3\)]\)"][g_,h_]:=Exp[(2 \[Pi] I)/3 h[[2,2]]g[[1,1]]]

H["\!\(\*SubsuperscriptBox[\(E\), \(R\), \(Z3, S3\)]\)"]:=Hgen[{ob[Z3[0],S3[1,0]],ob[Z3[0],S3[0,1]],ob[Z3[1],S3[0,0]]}](*S3xZ3*)

DWs[S3,S3]={{84,S3,S3,"\!\(\*SuperscriptBox[\(T\), \(S3, S3\)]\)"},{85,S3,S3,"\!\(\*SubsuperscriptBox[\(R\), \(2\), \(S3, S3\)]\)"},{86,S3,S3,"\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, S3\)]\)"},{87,S3,S3,"\!\(\*SubsuperscriptBox[\(I\), \(2\), \(S3, S3\)]\)"},{88,S3,S3,"\!\(\*SubsuperscriptBox[\(R\), \(3\), \(S3, S3\)]\)"},{89,S3,S3,"\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, S3\)]\)"},{90,S3,S3,"\!\(\*SubsuperscriptBox[\(I\), \(3\), \(S3, S3\)]\)"},{91,S3,S3,"\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(S3, S3\)]\)"},{92,S3,S3,"\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, S3\)]\)"},{93,S3,S3,"\!\(\*SuperscriptBox[\(R\), \(S3, S3\)]\)"},{94,S3,S3,"\!\(\*SuperscriptBox[\(L\), \(S3, S3\)]\)"},{95,S3,S3,"\!\(\*SuperscriptBox[\(I\), \(S3, S3\)]\)"},{96,S3,S3,"\!\(\*SubsuperscriptBox[\(C\), \(R\), \(S3, S3\)]\)"},{97,S3,S3,"\!\(\*SubsuperscriptBox[\(C\), \(L\), \(S3, S3\)]\)"},{98,S3,S3,"\!\(\*SubsuperscriptBox[\(B\), \(23\), \(S3, S3\)]\)"},{99,S3,S3,"\!\(\*SubsuperscriptBox[\(B\), \(32\), \(S3, S3\)]\)"},{100,S3,S3,"\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(S3, S3\)]\)"},{101,S3,S3,"\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, S3\)]\)"},{102,S3,S3,"\!\(\*SubsuperscriptBox[\(D\), \(R, 0\), \(S3, S3\)]\)"},{103,S3,S3,"\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(S3, S3\)]\)"},{104,S3,S3,"\!\(\*SubsuperscriptBox[\(D\), \(L, 0\), \(S3, S3\)]\)"},{105,S3,S3,"\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, S3\)]\)"},{106,S3,S3,"\!\(\*SubsuperscriptBox[\(E\), \(R\), \(S3, S3\)]\)"},{107,S3,S3,"\!\(\*SubsuperscriptBox[\(E\), \(L\), \(S3, S3\)]\)"},{108,S3,S3,"\!\(\*SubsuperscriptBox[\(G\), \(0\), \(S3, S3\)]\)"},{109,S3,S3,"\!\(\*SubsuperscriptBox[\(G\), \(1\), \(S3, S3\)]\)"},{110,S3,S3,"\!\(\*SubsuperscriptBox[\(F\), \(0\), \(S3, S3\)]\)"},{111,S3,S3,"\!\(\*SubsuperscriptBox[\(F\), \(1\), \(S3, S3\)]\)"}};
H["\!\(\*SuperscriptBox[\(T\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,0],S3[0,0]]}]

H["\!\(\*SubsuperscriptBox[\(R\), \(2\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,0],S3[1,0]]}]
H["\!\(\*SubsuperscriptBox[\(L\), \(2\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]]}]
H["\!\(\*SubsuperscriptBox[\(I\), \(2\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[1,0]]}]

H["\!\(\*SubsuperscriptBox[\(R\), \(3\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,0],S3[0,1]]}]
H["\!\(\*SubsuperscriptBox[\(L\), \(3\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,1],S3[0,0]]}]
H["\!\(\*SubsuperscriptBox[\(I\), \(3\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,1],S3[0,1]]}]

H["\!\(\*SubsuperscriptBox[\(A\), \(2, 0\), \(S3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,0],S3[1,0]]}]

H["\!\(\*SuperscriptBox[\(R\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,0],S3[1,0]],ob[S3[0,0],S3[0,1]]}]
H["\!\(\*SuperscriptBox[\(L\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,1],S3[0,0]]}]
H["\!\(\*SuperscriptBox[\(I\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[1,0]],ob[S3[0,1],S3[0,1]]}]
H["\!\(\*SubsuperscriptBox[\(C\), \(R\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[1,0]],ob[S3[0,0],S3[0,1]]}]
H["\!\(\*SubsuperscriptBox[\(C\), \(L\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[1,0]],ob[S3[0,1],S3[0,0]]}]

H["\!\(\*SubsuperscriptBox[\(B\), \(23\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,0],S3[0,1]]}]
H["\!\(\*SubsuperscriptBox[\(B\), \(32\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[1,0]]}]

H["\!\(\*SubsuperscriptBox[\(A\), \(3, 0\), \(S3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[0,1]]}]

H["\!\(\*SubsuperscriptBox[\(D\), \(R, 0\), \(S3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,0],S3[1,0]],ob[S3[0,0],S3[0,1]]}]
H["\!\(\*SubsuperscriptBox[\(D\), \(L, 0\), \(S3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[1,0]]}]

H["\!\(\*SubsuperscriptBox[\(E\), \(R\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[1,0]],ob[S3[0,0],S3[0,1]]}]
H["\!\(\*SubsuperscriptBox[\(E\), \(L\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[0,1]]}]

H["\!\(\*SubsuperscriptBox[\(G\), \(0\), \(S3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(G\), \(1\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[1,0]],ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[0,1]]}]

H["\!\(\*SubsuperscriptBox[\(F\), \(0\), \(S3, S3\)]\)"|"\!\(\*SubsuperscriptBox[\(F\), \(1\), \(S3, S3\)]\)"]:=Hgen[{ob[S3[1,0],S3[0,0]],ob[S3[0,1],S3[0,0]],ob[S3[0,0],S3[1,0]],ob[S3[0,0],S3[0,1]]}]

\[Omega]["\!\(\*SubsuperscriptBox[\(A\), \(2, 1\), \(S3, S3\)]\)"][g_,h_]:=(-1)^( g[[1,1]]h[[2,1]])
\[Omega]["\!\(\*SubsuperscriptBox[\(A\), \(3, 1\), \(S3, S3\)]\)"][g_,h_]:=Exp[(2 \[Pi] I)/3 g[[1,2]]h[[2,2]]]
\[Omega]["\!\(\*SubsuperscriptBox[\(D\), \(R, 1\), \(S3, S3\)]\)"][g_,h_]:=(-1)^( h[[2,1]]g[[1,1]])
\[Omega]["\!\(\*SubsuperscriptBox[\(D\), \(L, 1\), \(S3, S3\)]\)"][g_,h_]:=(-1)^( h[[2,1]]g[[1,1]])
\[Omega]["\!\(\*SubsuperscriptBox[\(G\), \(1\), \(S3, S3\)]\)"][g_,h_]:=Exp[(2 \[Pi] I)/3 (1+h[[1,1]])g[[1,2]]h[[2,2]]]
\[Omega]["\!\(\*SubsuperscriptBox[\(F\), \(1\), \(S3, S3\)]\)"][g_,h_]:=(-1)^(g[[1,1]]h[[2,1]])

gps={Z1,Z2,Z3,S3};

AllDWs=Flatten[Table[Table[{x[[1]],Vec[x[[2]]],Vec[x[[3]]],x[[4]]},{x,DWs[A,B]}],{A,gps},{B,gps}],2];


(* ::Input::Initialization:: *)
(*NotebookEvaluate[NotebookDirectory[]<>"BuildVecGBimods.nb"]*)


(* ::Input:: *)
(*(*RunTests*)*)

